Cluster adjacency and the four-loop NMHV heptagon

We exploit the recently described property of cluster adjacency for scattering amplitudes in planar $\mathcal{N}=4$ super Yang-Mills theory to construct the symbol of the four-loop NMHV heptagon amplitude. We use a manifestly cluster adjacent ansatz and describe how the parameters of this ansatz are determined using simple physical consistency requirements. We then specialise our answer for the amplitude to the multi-Regge limit, finding agreement with previously available results up to the next-to-leading logarithm, and obtaining new predictions up to (next-to)$^3$-leading-logarithmic accuracy.

==> anc/README <==
Description of the ancillary files for arXiv:1812.04640
=======================================================

e74.m.bz2 : The BDS-like normalised, four-loop seven-particle encoded
as described in the main text

gTilde4L.m.bz2 : Predictions for the symbols of the 4-loop
perturbative coefficients in the multi-Regge limit (cfr section 4.4)

mw.tar.bz2 : Bases for cluster-adjacent symbols constructed from the
Gr(4,7) cluster algebra that have been used to encode the amplitude

rotationmatrices.m : Linear transformations of the above symbol bases
that correspond to a cyclic rotation of the twistors Z_i |-> Z_{i+1}


==> anc/m1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
SparseArray[Automatic, {7, 1, 42}, 0, 
 {1, {{0, 1, 2, 3, 4, 5, 6, 7}, {{1, 1}, {1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 
   6}, {1, 7}}}, {1, 1, 1, 1, 1, 1, 1}}]


==> anc/m2.m <==
(* Created by Wolfram Mathematica 9.0 : www.wolfram.com *)
SparseArray[Automatic, {28, 7, 42}, 0, 
 {1, {{0, 1, 2, 3, 4, 5, 6, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 
   33, 35, 43, 51, 59, 67, 75, 83, 91}, {{1, 1}, {2, 2}, {3, 3}, {4, 4}, {5, 
   5}, {6, 6}, {7, 7}, {1, 37}, {3, 37}, {1, 4}, {4, 1}, {2, 38}, {4, 38}, 
   {1, 5}, {5, 1}, {2, 5}, {5, 2}, {3, 39}, {5, 39}, {2, 6}, {6, 2}, {3, 6}, 
   {6, 3}, {4, 40}, {6, 40}, {1, 42}, {6, 42}, {3, 7}, {7, 3}, {4, 7}, {7, 
   4}, {2, 36}, {7, 36}, {5, 41}, {7, 41}, {1, 5}, {1, 9}, {1, 15}, {2, 5}, 
   {2, 9}, {2, 15}, {5, 9}, {5, 15}, {1, 4}, {1, 5}, {1, 12}, {1, 18}, {4, 
   12}, {4, 18}, {5, 12}, {5, 18}, {2, 6}, {2, 10}, {2, 16}, {3, 6}, {3, 10}, 
   {3, 16}, {6, 10}, {6, 16}, {2, 5}, {2, 6}, {2, 13}, {2, 19}, {5, 13}, {5, 
   19}, {6, 13}, {6, 19}, {3, 7}, {3, 11}, {3, 17}, {4, 7}, {4, 11}, {4, 17}, 
   {7, 11}, {7, 17}, {3, 6}, {3, 7}, {3, 14}, {3, 20}, {6, 14}, {6, 20}, {7, 
   14}, {7, 20}, {1, 4}, {1, 8}, {1, 21}, {4, 7}, {4, 8}, {4, 21}, {7, 8}, 
   {7, 21}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, 
  -1, -1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 
  1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 
  1, 1}}]


==> anc/m3.m <==
(* Created by Wolfram Mathematica 9.0 : www.wolfram.com *)
SparseArray[Automatic, {97, 28, 42}, 0, 
 {1, {{0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 19, 21, 23, 25, 
   28, 30, 32, 34, 36, 38, 41, 43, 45, 47, 49, 51, 54, 56, 59, 61, 63, 65, 
   67, 69, 72, 74, 77, 82, 87, 98, 109, 116, 122, 127, 132, 143, 154, 168, 
   182, 196, 210, 224, 238, 252, 264, 283, 294, 305, 312, 318, 323, 328, 339, 
   350, 362, 374, 393, 412, 423, 434, 441, 447, 453, 464, 475, 487, 506, 518, 
   526, 534, 542, 561, 578, 591, 628, 670, 707, 748, 784, 827, 851, 865}, 
   {{1, 1}, {2, 2}, {3, 3}, {4, 4}, {5, 5}, {6, 6}, {7, 7}, {8, 37}, {10, 
   38}, {13, 39}, {16, 40}, {17, 42}, {20, 36}, {21, 41}, {8, 1}, {8, 3}, {1, 
   37}, {3, 37}, {8, 1}, {1, 4}, {9, 1}, {4, 1}, {9, 4}, {10, 2}, {10, 4}, 
   {2, 38}, {4, 38}, {10, 2}, {1, 5}, {11, 1}, {5, 1}, {11, 5}, {2, 5}, {12, 
   2}, {5, 2}, {12, 5}, {13, 3}, {13, 5}, {3, 39}, {5, 39}, {13, 3}, {2, 6}, 
   {14, 2}, {6, 2}, {14, 6}, {3, 6}, {15, 3}, {6, 3}, {15, 6}, {16, 4}, {16, 
   6}, {4, 40}, {6, 40}, {16, 4}, {17, 1}, {17, 6}, {1, 42}, {6, 42}, {17, 
   1}, {3, 7}, {18, 3}, {7, 3}, {18, 7}, {4, 7}, {19, 4}, {7, 4}, {19, 7}, 
   {20, 2}, {20, 7}, {2, 36}, {7, 36}, {20, 2}, {21, 5}, {21, 7}, {5, 41}, 
   {7, 41}, {21, 5}, {5, 1}, {5, 2}, {22, 1}, {22, 2}, {22, 5}, {5, 9}, {5, 
   15}, {22, 5}, {22, 9}, {22, 15}, {1, 5}, {1, 9}, {1, 15}, {2, 5}, {2, 9}, 
   {2, 15}, {12, 9}, {12, 15}, {22, 2}, {22, 9}, {22, 15}, {1, 5}, {1, 9}, 
   {1, 15}, {2, 5}, {2, 9}, {2, 15}, {11, 9}, {11, 15}, {22, 1}, {22, 9}, 
   {22, 15}, {4, 1}, {5, 1}, {9, 5}, {11, 4}, {23, 1}, {23, 4}, {23, 5}, {1, 
   4}, {1, 5}, {1, 12}, {1, 18}, {23, 12}, {23, 18}, {6, 2}, {6, 3}, {24, 2}, 
   {24, 3}, {24, 6}, {6, 10}, {6, 16}, {24, 6}, {24, 10}, {24, 16}, {4, 12}, 
   {4, 18}, {5, 1}, {5, 12}, {5, 18}, {11, 4}, {11, 12}, {11, 18}, {23, 4}, 
   {23, 12}, {23, 18}, {4, 1}, {4, 12}, {4, 18}, {5, 12}, {5, 18}, {9, 5}, 
   {9, 12}, {9, 18}, {23, 5}, {23, 12}, {23, 18}, {1, 5}, {1, 24}, {1, 31}, 
   {5, 1}, {5, 24}, {5, 31}, {8, 1}, {8, 24}, {8, 31}, {11, 24}, {11, 31}, 
   {13, 3}, {13, 24}, {13, 31}, {2, 6}, {2, 25}, {2, 32}, {6, 2}, {6, 25}, 
   {6, 32}, {10, 2}, {10, 25}, {10, 32}, {14, 25}, {14, 32}, {16, 4}, {16, 
   25}, {16, 32}, {3, 6}, {3, 22}, {3, 29}, {6, 3}, {6, 22}, {6, 29}, {8, 1}, 
   {8, 22}, {8, 29}, {15, 22}, {15, 29}, {17, 1}, {17, 22}, {17, 29}, {1, 4}, 
   {1, 27}, {1, 34}, {4, 1}, {4, 27}, {4, 34}, {9, 27}, {9, 34}, {16, 4}, 
   {16, 27}, {16, 34}, {17, 1}, {17, 27}, {17, 34}, {4, 7}, {4, 23}, {4, 30}, 
   {7, 4}, {7, 23}, {7, 30}, {10, 2}, {10, 23}, {10, 30}, {19, 23}, {19, 30}, 
   {20, 2}, {20, 23}, {20, 30}, {3, 7}, {3, 26}, {3, 33}, {7, 3}, {7, 26}, 
   {7, 33}, {13, 3}, {13, 26}, {13, 33}, {18, 26}, {18, 33}, {21, 5}, {21, 
   26}, {21, 33}, {2, 5}, {2, 28}, {2, 35}, {5, 2}, {5, 28}, {5, 35}, {12, 
   28}, {12, 35}, {20, 2}, {20, 28}, {20, 35}, {21, 5}, {21, 28}, {21, 35}, 
   {2, 38}, {5, 1}, {5, 12}, {5, 18}, {10, 12}, {10, 18}, {12, 38}, {22, 1}, 
   {22, 12}, {22, 18}, {22, 38}, {23, 38}, {2, 5}, {2, 9}, {2, 15}, {4, 38}, 
   {5, 1}, {9, 5}, {9, 9}, {9, 15}, {10, 9}, {10, 15}, {12, 38}, {22, 1}, 
   {22, 9}, {22, 15}, {22, 38}, {23, 5}, {23, 9}, {23, 15}, {23, 38}, {2, 6}, 
   {2, 10}, {2, 16}, {3, 6}, {3, 10}, {3, 16}, {15, 10}, {15, 16}, {24, 3}, 
   {24, 10}, {24, 16}, {2, 6}, {2, 10}, {2, 16}, {3, 6}, {3, 10}, {3, 16}, 
   {14, 10}, {14, 16}, {24, 2}, {24, 10}, {24, 16}, {5, 2}, {6, 2}, {12, 6}, 
   {14, 5}, {25, 2}, {25, 5}, {25, 6}, {2, 5}, {2, 6}, {2, 13}, {2, 19}, {25, 
   13}, {25, 19}, {7, 3}, {7, 4}, {26, 3}, {26, 4}, {26, 7}, {7, 11}, {7, 
   17}, {26, 7}, {26, 11}, {26, 17}, {5, 13}, {5, 19}, {6, 2}, {6, 13}, {6, 
   19}, {14, 5}, {14, 13}, {14, 19}, {25, 5}, {25, 13}, {25, 19}, {5, 2}, {5, 
   13}, {5, 19}, {6, 13}, {6, 19}, {12, 6}, {12, 13}, {12, 19}, {25, 6}, {25, 
   13}, {25, 19}, {3, 39}, {6, 2}, {6, 13}, {6, 19}, {13, 13}, {13, 19}, {15, 
   39}, {24, 2}, {24, 13}, {24, 19}, {24, 39}, {25, 39}, {1, 42}, {5, 2}, {5, 
   13}, {5, 19}, {11, 42}, {17, 13}, {17, 19}, {22, 2}, {22, 13}, {22, 19}, 
   {22, 42}, {25, 42}, {1, 5}, {1, 9}, {1, 15}, {5, 2}, {6, 42}, {11, 42}, 
   {14, 5}, {14, 9}, {14, 15}, {17, 9}, {17, 15}, {22, 2}, {22, 9}, {22, 15}, 
   {22, 42}, {25, 5}, {25, 9}, {25, 15}, {25, 42}, {3, 6}, {3, 10}, {3, 16}, 
   {5, 39}, {6, 2}, {12, 6}, {12, 10}, {12, 16}, {13, 10}, {13, 16}, {15, 
   39}, {24, 2}, {24, 10}, {24, 16}, {24, 39}, {25, 6}, {25, 10}, {25, 16}, 
   {25, 39}, {3, 7}, {3, 11}, {3, 17}, {4, 7}, {4, 11}, {4, 17}, {19, 11}, 
   {19, 17}, {26, 4}, {26, 11}, {26, 17}, {3, 7}, {3, 11}, {3, 17}, {4, 7}, 
   {4, 11}, {4, 17}, {18, 11}, {18, 17}, {26, 3}, {26, 11}, {26, 17}, {6, 3}, 
   {7, 3}, {15, 7}, {18, 6}, {27, 3}, {27, 6}, {27, 7}, {3, 6}, {3, 7}, {3, 
   14}, {3, 20}, {27, 14}, {27, 20}, {4, 1}, {7, 4}, {19, 1}, {28, 1}, {28, 
   4}, {28, 7}, {6, 14}, {6, 20}, {7, 3}, {7, 14}, {7, 20}, {18, 6}, {18, 
   14}, {18, 20}, {27, 6}, {27, 14}, {27, 20}, {6, 3}, {6, 14}, {6, 20}, {7, 
   14}, {7, 20}, {15, 7}, {15, 14}, {15, 20}, {27, 7}, {27, 14}, {27, 20}, 
   {2, 36}, {6, 3}, {6, 14}, {6, 20}, {14, 36}, {20, 14}, {20, 20}, {24, 3}, 
   {24, 14}, {24, 20}, {24, 36}, {27, 36}, {2, 6}, {2, 10}, {2, 16}, {6, 3}, 
   {7, 36}, {14, 36}, {18, 6}, {18, 10}, {18, 16}, {20, 10}, {20, 16}, {24, 
   3}, {24, 10}, {24, 16}, {24, 36}, {27, 6}, {27, 10}, {27, 16}, {27, 36}, 
   {4, 40}, {7, 3}, {7, 14}, {7, 20}, {16, 14}, {16, 20}, {19, 40}, {26, 3}, 
   {26, 14}, {26, 20}, {26, 40}, {27, 40}, {1, 4}, {1, 8}, {1, 21}, {7, 8}, 
   {7, 21}, {28, 7}, {28, 8}, {28, 21}, {4, 7}, {4, 8}, {4, 21}, {19, 8}, 
   {19, 21}, {28, 4}, {28, 8}, {28, 21}, {4, 1}, {4, 7}, {4, 8}, {4, 21}, {9, 
   8}, {9, 21}, {28, 8}, {28, 21}, {4, 7}, {4, 11}, {4, 17}, {6, 40}, {7, 3}, 
   {15, 7}, {15, 11}, {15, 17}, {16, 11}, {16, 17}, {19, 40}, {26, 3}, {26, 
   11}, {26, 17}, {26, 40}, {27, 7}, {27, 11}, {27, 17}, {27, 40}, {3, 7}, 
   {3, 11}, {3, 17}, {7, 8}, {7, 21}, {8, 1}, {8, 8}, {8, 11}, {8, 17}, {8, 
   21}, {26, 8}, {26, 11}, {26, 17}, {26, 21}, {28, 7}, {28, 11}, {28, 17}, 
   {3, 37}, {7, 4}, {7, 8}, {7, 21}, {8, 8}, {8, 21}, {9, 37}, {18, 37}, {26, 
   4}, {26, 8}, {26, 21}, {26, 37}, {28, 37}, {1, 5}, {1, 9}, {1, 12}, {1, 
   34}, {2, 5}, {2, 15}, {2, 19}, {2, 32}, {4, 12}, {4, 34}, {5, 9}, {5, 12}, 
   {5, 13}, {5, 15}, {5, 18}, {5, 19}, {6, 19}, {6, 32}, {9, 12}, {9, 15}, 
   {9, 34}, {10, 15}, {10, 18}, {10, 32}, {14, 9}, {14, 19}, {14, 32}, {16, 
   4}, {16, 32}, {16, 34}, {17, 9}, {17, 13}, {17, 34}, {22, 13}, {22, 18}, 
   {23, 15}, {25, 9}, {1, 15}, {1, 24}, {2, 9}, {2, 10}, {2, 13}, {2, 15}, 
   {2, 16}, {2, 19}, {3, 16}, {3, 29}, {5, 13}, {5, 15}, {5, 24}, {6, 13}, 
   {6, 16}, {6, 29}, {8, 24}, {8, 29}, {11, 15}, {11, 24}, {12, 9}, {12, 10}, 
   {12, 19}, {13, 3}, {13, 10}, {13, 13}, {13, 24}, {14, 9}, {14, 10}, {14, 
   19}, {15, 16}, {15, 29}, {17, 1}, {17, 9}, {17, 13}, {17, 29}, {22, 13}, 
   {24, 13}, {25, 9}, {25, 10}, {25, 13}, {25, 19}, {2, 6}, {2, 10}, {2, 13}, 
   {2, 35}, {3, 6}, {3, 16}, {3, 20}, {3, 33}, {5, 13}, {5, 35}, {6, 10}, {6, 
   13}, {6, 14}, {6, 16}, {6, 19}, {6, 20}, {7, 20}, {7, 33}, {12, 13}, {12, 
   16}, {12, 35}, {13, 16}, {13, 19}, {13, 33}, {18, 10}, {18, 20}, {18, 33}, 
   {20, 10}, {20, 14}, {20, 35}, {21, 5}, {21, 33}, {21, 35}, {24, 14}, {24, 
   19}, {25, 16}, {27, 10}, {2, 10}, {2, 32}, {3, 10}, {3, 11}, {3, 14}, {3, 
   16}, {3, 17}, {3, 20}, {4, 17}, {4, 30}, {6, 3}, {6, 10}, {6, 14}, {6, 
   32}, {7, 3}, {7, 17}, {7, 20}, {7, 30}, {10, 2}, {10, 30}, {10, 32}, {14, 
   10}, {14, 32}, {15, 11}, {15, 16}, {15, 20}, {16, 11}, {16, 14}, {16, 32}, 
   {18, 11}, {18, 14}, {18, 16}, {19, 17}, {19, 30}, {20, 16}, {20, 20}, {20, 
   30}, {24, 20}, {26, 14}, {27, 11}, {27, 16}, {1, 21}, {1, 34}, {3, 7}, {3, 
   11}, {3, 14}, {3, 29}, {4, 7}, {4, 17}, {4, 21}, {4, 34}, {6, 14}, {6, 
   29}, {7, 8}, {7, 11}, {7, 14}, {7, 17}, {7, 20}, {7, 21}, {8, 8}, {8, 11}, 
   {8, 29}, {9, 21}, {9, 34}, {15, 14}, {15, 17}, {15, 29}, {16, 17}, {16, 
   20}, {16, 34}, {17, 1}, {17, 29}, {17, 34}, {26, 8}, {26, 20}, {27, 17}, 
   {28, 11}, {1, 8}, {1, 9}, {1, 12}, {1, 15}, {1, 18}, {1, 21}, {2, 15}, {2, 
   35}, {4, 12}, {4, 21}, {4, 23}, {5, 12}, {5, 15}, {5, 35}, {7, 21}, {7, 
   23}, {9, 8}, {9, 9}, {9, 18}, {10, 2}, {10, 9}, {10, 12}, {10, 23}, {11, 
   8}, {11, 9}, {11, 18}, {12, 15}, {12, 35}, {19, 12}, {19, 21}, {19, 23}, 
   {20, 23}, {20, 35}, {21, 5}, {21, 8}, {21, 12}, {21, 35}, {22, 12}, {23, 
   8}, {23, 9}, {23, 12}, {23, 18}, {28, 12}, {4, 7}, {4, 8}, {4, 12}, {4, 
   18}, {4, 21}, {7, 4}, {7, 8}, {7, 21}, {11, 4}, {11, 8}, {11, 21}, {19, 
   12}, {19, 18}, {21, 5}, {21, 8}, {21, 12}, {21, 18}, {21, 21}, {23, 4}, 
   {23, 8}, {23, 21}, {28, 4}, {28, 12}, {28, 18}, {4, 1}, {4, 12}, {4, 18}, 
   {7, 41}, {19, 1}, {19, 12}, {19, 18}, {21, 12}, {21, 18}, {23, 41}, {28, 
   1}, {28, 12}, {28, 18}, {28, 41}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, 
  1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 
  -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 
  -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 
  1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 
  -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
  -1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 
  -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 
  1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1, 1, 
  -1, 1, 1, -1, 1, -1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1, 1, -1, -1, 1, -1, 
  1, 1, -1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 
  -1, -1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 
  -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 
  -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 
  -1, 1, 1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, -1, -1, -1, 1, 
  -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1, 1, -1, -1, 
  1, -1, 1, 1, -1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 1, -1, 
  -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, 
  1, -1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 
  1, -1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, 
  -1, -1, -1, -1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 1, 
  1, -1, 1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 
  -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1, 1, -1, -1, 1, -1, 
  1, 1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 
  1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 
  -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, -1, 
  1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 
  -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, 
  1, 1, 1, -1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 
  -1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 
  -1, 1, 1, 1, 1, -1, -1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, 1, -1, 1, 
  -1, -1, 1, 1, -1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 
  -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, 
  -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 
  -1, 1, 1, -1, 1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 
  -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, 
  -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 
  1, 1, 1, 1, 1, 1, -1, -1, 1}}]


==> anc/m4.m <==
(* Created by Wolfram Mathematica 9.0 : www.wolfram.com *)
SparseArray[Automatic, {308, 97, 42}, 0, 
 {1, {{0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 
   20, 21, 23, 25, 27, 29, 31, 33, 35, 37, 40, 43, 45, 47, 49, 51, 54, 57, 
   59, 61, 63, 65, 67, 69, 71, 74, 77, 79, 81, 83, 85, 87, 89, 91, 93, 96, 
   99, 102, 105, 107, 109, 111, 113, 115, 117, 119, 121, 124, 127, 130, 133, 
   138, 143, 148, 154, 164, 170, 179, 190, 200, 209, 215, 221, 226, 231, 236, 
   243, 254, 262, 269, 277, 286, 301, 309, 316, 324, 331, 337, 347, 354, 361, 
   367, 382, 396, 410, 424, 438, 452, 466, 486, 503, 517, 528, 539, 549, 557, 
   564, 571, 578, 584, 594, 600, 614, 634, 651, 665, 679, 693, 707, 718, 729, 
   740, 751, 765, 780, 792, 816, 840, 859, 888, 909, 926, 951, 962, 971, 981, 
   991, 997, 1003, 1008, 1013, 1018, 1025, 1036, 1044, 1051, 1059, 1068, 
   1083, 1089, 1099, 1105, 1120, 1131, 1142, 1153, 1164, 1179, 1203, 1218, 
   1230, 1254, 1273, 1302, 1321, 1345, 1362, 1387, 1399, 1423, 1442, 1469, 
   1490, 1507, 1532, 1543, 1552, 1562, 1572, 1578, 1584, 1591, 1602, 1610, 
   1617, 1625, 1630, 1639, 1645, 1660, 1671, 1686, 1697, 1708, 1723, 1735, 
   1759, 1778, 1807, 1826, 1850, 1867, 1892, 1903, 1914, 1922, 1931, 1939, 
   1945, 1953, 1965, 1978, 1993, 2005, 2029, 2053, 2072, 2100, 2121, 2138, 
   2163, 2172, 2183, 2203, 2214, 2230, 2250, 2268, 2285, 2301, 2327, 2342, 
   2354, 2369, 2419, 2469, 2531, 2582, 2645, 2706, 2756, 2806, 2895, 2992, 
   3076, 3168, 3246, 3324, 3426, 3518, 3638, 3729, 3791, 3842, 3939, 4028, 
   4123, 4205, 4272, 4333, 4382, 4429, 4456, 4532, 4610, 4712, 4804, 4913, 
   5009, 5076, 5128, 5223, 5308, 5394, 5475, 5537, 5585, 5618, 5639, 5650, 
   5670, 5697, 5712, 5740, 5800, 5877, 5953, 6058, 6136, 6217, 6318, 6442, 
   6611, 6728, 6884, 6981, 7090, 7267, 7439}, {{1, 1}, {2, 2}, {3, 3}, {4, 
   4}, {5, 5}, {6, 6}, {7, 7}, {8, 37}, {9, 38}, {10, 39}, {11, 40}, {12, 
   42}, {13, 36}, {14, 41}, {15, 37}, {19, 38}, {25, 39}, {31, 40}, {33, 42}, 
   {39, 36}, {41, 41}, {8, 1}, {8, 3}, {9, 2}, {9, 4}, {10, 3}, {10, 5}, {11, 
   4}, {11, 6}, {12, 1}, {12, 6}, {13, 2}, {13, 7}, {14, 5}, {14, 7}, {8, 1}, 
   {16, 37}, {1, 37}, {3, 37}, {16, 1}, {15, 3}, {16, 1}, {16, 3}, {1, 4}, 
   {17, 1}, {17, 4}, {18, 1}, {4, 1}, {18, 4}, {9, 2}, {20, 38}, {2, 38}, {4, 
   38}, {20, 2}, {19, 4}, {20, 2}, {20, 4}, {1, 5}, {21, 1}, {21, 5}, {22, 
   1}, {5, 1}, {22, 5}, {2, 5}, {23, 2}, {23, 5}, {24, 2}, {5, 2}, {24, 5}, 
   {10, 3}, {26, 39}, {3, 39}, {5, 39}, {26, 3}, {25, 5}, {26, 3}, {26, 5}, 
   {2, 6}, {27, 2}, {27, 6}, {28, 2}, {6, 2}, {28, 6}, {3, 6}, {29, 3}, {29, 
   6}, {30, 3}, {6, 3}, {30, 6}, {11, 4}, {32, 40}, {12, 1}, {34, 42}, {4, 
   40}, {6, 40}, {32, 4}, {31, 6}, {32, 4}, {32, 6}, {1, 42}, {6, 42}, {34, 
   1}, {33, 6}, {34, 1}, {34, 6}, {3, 7}, {35, 3}, {35, 7}, {36, 3}, {7, 3}, 
   {36, 7}, {4, 7}, {37, 4}, {37, 7}, {38, 4}, {7, 4}, {38, 7}, {13, 2}, {40, 
   36}, {14, 5}, {42, 41}, {2, 36}, {7, 36}, {40, 2}, {39, 7}, {40, 2}, {40, 
   7}, {5, 41}, {7, 41}, {42, 5}, {41, 7}, {42, 5}, {42, 7}, {5, 9}, {5, 15}, 
   {43, 5}, {43, 9}, {43, 15}, {5, 1}, {5, 2}, {44, 1}, {44, 2}, {44, 5}, {5, 
   9}, {5, 15}, {44, 5}, {44, 9}, {44, 15}, {23, 5}, {24, 1}, {43, 1}, {45, 
   1}, {45, 2}, {45, 5}, {5, 1}, {5, 2}, {5, 9}, {5, 15}, {24, 9}, {24, 15}, 
   {44, 1}, {45, 5}, {45, 9}, {45, 15}, {21, 5}, {22, 2}, {43, 2}, {46, 1}, 
   {46, 2}, {46, 5}, {5, 9}, {5, 15}, {22, 9}, {22, 15}, {44, 1}, {44, 5}, 
   {46, 5}, {46, 9}, {46, 15}, {1, 5}, {1, 9}, {1, 15}, {2, 5}, {2, 9}, {2, 
   15}, {23, 9}, {23, 15}, {45, 2}, {45, 9}, {45, 15}, {21, 9}, {21, 15}, 
   {23, 9}, {23, 15}, {45, 2}, {45, 9}, {45, 15}, {46, 1}, {46, 9}, {46, 15}, 
   {5, 1}, {5, 2}, {43, 5}, {44, 9}, {44, 15}, {45, 9}, {45, 15}, {46, 9}, 
   {46, 15}, {17, 5}, {21, 4}, {47, 1}, {48, 1}, {48, 4}, {48, 5}, {1, 4}, 
   {1, 5}, {1, 12}, {1, 18}, {48, 12}, {48, 18}, {6, 10}, {6, 16}, {49, 6}, 
   {49, 10}, {49, 16}, {6, 2}, {6, 3}, {50, 2}, {50, 3}, {50, 6}, {6, 10}, 
   {6, 16}, {50, 6}, {50, 10}, {50, 16}, {4, 1}, {5, 1}, {21, 5}, {47, 5}, 
   {51, 1}, {51, 4}, {51, 5}, {21, 4}, {21, 5}, {21, 12}, {21, 18}, {22, 12}, 
   {22, 18}, {48, 4}, {48, 12}, {48, 18}, {51, 12}, {51, 18}, {4, 12}, {4, 
   18}, {5, 1}, {5, 12}, {5, 18}, {51, 4}, {51, 12}, {51, 18}, {4, 1}, {5, 
   1}, {17, 4}, {47, 4}, {52, 1}, {52, 4}, {52, 5}, {4, 1}, {5, 1}, {51, 4}, 
   {51, 12}, {51, 18}, {52, 5}, {52, 12}, {52, 18}, {47, 12}, {47, 18}, {48, 
   1}, {48, 12}, {48, 18}, {51, 12}, {51, 18}, {52, 12}, {52, 18}, {4, 1}, 
   {5, 1}, {17, 4}, {17, 5}, {17, 12}, {17, 18}, {18, 12}, {18, 18}, {48, 5}, 
   {48, 12}, {48, 18}, {51, 4}, {51, 12}, {51, 18}, {52, 5}, {1, 37}, {21, 
   5}, {21, 37}, {25, 1}, {25, 5}, {53, 1}, {53, 5}, {53, 37}, {1, 37}, {5, 
   39}, {15, 39}, {21, 37}, {22, 39}, {53, 37}, {53, 39}, {2, 38}, {27, 6}, 
   {27, 38}, {31, 2}, {31, 6}, {54, 2}, {54, 6}, {54, 38}, {2, 38}, {6, 40}, 
   {19, 40}, {27, 38}, {28, 40}, {54, 38}, {54, 40}, {3, 37}, {6, 42}, {29, 
   37}, {30, 42}, {55, 37}, {55, 42}, {3, 37}, {15, 3}, {15, 6}, {29, 6}, 
   {29, 37}, {33, 3}, {33, 6}, {55, 3}, {55, 6}, {55, 37}, {4, 40}, {17, 4}, 
   {18, 40}, {33, 40}, {56, 1}, {56, 4}, {56, 40}, {1, 42}, {17, 4}, {17, 
   42}, {31, 42}, {56, 1}, {56, 4}, {56, 42}, {4, 38}, {7, 36}, {37, 38}, 
   {38, 36}, {57, 36}, {57, 38}, {17, 4}, {18, 12}, {18, 18}, {21, 5}, {22, 
   12}, {22, 18}, {48, 1}, {48, 12}, {48, 18}, {51, 1}, {51, 12}, {51, 18}, 
   {52, 1}, {52, 12}, {52, 18}, {5, 24}, {5, 31}, {8, 1}, {8, 24}, {8, 31}, 
   {22, 5}, {22, 24}, {22, 31}, {25, 5}, {25, 24}, {25, 31}, {53, 5}, {53, 
   24}, {53, 31}, {1, 24}, {1, 31}, {10, 3}, {10, 24}, {10, 31}, {21, 1}, 
   {21, 24}, {21, 31}, {25, 1}, {25, 24}, {25, 31}, {53, 1}, {53, 24}, {53, 
   31}, {1, 5}, {1, 24}, {1, 31}, {5, 1}, {5, 24}, {5, 31}, {16, 1}, {16, 
   24}, {16, 31}, {26, 3}, {26, 24}, {26, 31}, {53, 24}, {53, 31}, {6, 25}, 
   {6, 32}, {9, 2}, {9, 25}, {9, 32}, {28, 6}, {28, 25}, {28, 32}, {31, 6}, 
   {31, 25}, {31, 32}, {54, 6}, {54, 25}, {54, 32}, {2, 25}, {2, 32}, {11, 
   4}, {11, 25}, {11, 32}, {27, 2}, {27, 25}, {27, 32}, {31, 2}, {31, 25}, 
   {31, 32}, {54, 2}, {54, 25}, {54, 32}, {2, 6}, {2, 25}, {2, 32}, {6, 2}, 
   {6, 25}, {6, 32}, {20, 2}, {20, 25}, {20, 32}, {32, 4}, {32, 25}, {32, 
   32}, {54, 25}, {54, 32}, {3, 22}, {3, 29}, {3, 37}, {6, 3}, {6, 22}, {6, 
   29}, {8, 1}, {8, 22}, {8, 29}, {12, 1}, {12, 22}, {12, 29}, {29, 3}, {29, 
   6}, {29, 22}, {29, 29}, {29, 37}, {30, 22}, {30, 29}, {55, 37}, {6, 22}, 
   {6, 29}, {8, 1}, {8, 22}, {8, 29}, {15, 6}, {15, 22}, {15, 29}, {30, 6}, 
   {30, 22}, {30, 29}, {33, 6}, {33, 22}, {33, 29}, {55, 6}, {55, 22}, {55, 
   29}, {3, 6}, {3, 22}, {3, 29}, {6, 3}, {6, 22}, {6, 29}, {16, 1}, {16, 
   22}, {16, 29}, {34, 1}, {34, 22}, {34, 29}, {55, 22}, {55, 29}, {4, 27}, 
   {4, 34}, {12, 1}, {12, 27}, {12, 34}, {18, 4}, {18, 27}, {18, 34}, {56, 
   4}, {56, 27}, {56, 34}, {1, 27}, {1, 34}, {11, 4}, {11, 27}, {11, 34}, 
   {17, 1}, {17, 27}, {17, 34}, {56, 1}, {56, 27}, {56, 34}, {4, 38}, {19, 
   4}, {19, 7}, {37, 7}, {37, 38}, {39, 4}, {39, 7}, {57, 4}, {57, 7}, {57, 
   38}, {3, 39}, {35, 7}, {35, 39}, {41, 3}, {41, 7}, {58, 3}, {58, 7}, {58, 
   39}, {3, 39}, {7, 41}, {25, 41}, {35, 39}, {36, 41}, {58, 39}, {58, 41}, 
   {2, 36}, {23, 5}, {23, 36}, {41, 36}, {59, 2}, {59, 5}, {59, 36}, {5, 41}, 
   {23, 5}, {24, 41}, {39, 41}, {59, 2}, {59, 5}, {59, 41}, {29, 6}, {30, 2}, 
   {49, 2}, {62, 2}, {62, 3}, {62, 6}, {6, 2}, {6, 3}, {6, 10}, {6, 16}, {30, 
   10}, {30, 16}, {50, 2}, {62, 6}, {62, 10}, {62, 16}, {27, 6}, {28, 3}, 
   {49, 3}, {63, 2}, {63, 3}, {63, 6}, {1, 4}, {1, 27}, {1, 34}, {4, 1}, {4, 
   27}, {4, 34}, {32, 4}, {32, 27}, {32, 34}, {34, 1}, {34, 27}, {34, 34}, 
   {56, 27}, {56, 34}, {4, 23}, {4, 30}, {4, 38}, {7, 4}, {7, 23}, {7, 30}, 
   {9, 2}, {9, 23}, {9, 30}, {13, 2}, {13, 23}, {13, 30}, {37, 4}, {37, 7}, 
   {37, 23}, {37, 30}, {37, 38}, {38, 23}, {38, 30}, {57, 38}, {7, 4}, {7, 
   23}, {7, 30}, {9, 2}, {9, 23}, {9, 30}, {19, 7}, {19, 23}, {19, 30}, {38, 
   23}, {38, 30}, {39, 7}, {39, 23}, {39, 30}, {57, 7}, {57, 23}, {57, 30}, 
   {4, 7}, {4, 23}, {4, 30}, {7, 4}, {7, 23}, {7, 30}, {20, 2}, {20, 23}, 
   {20, 30}, {40, 2}, {40, 23}, {40, 30}, {57, 23}, {57, 30}, {7, 3}, {7, 
   26}, {7, 33}, {10, 3}, {10, 26}, {10, 33}, {36, 26}, {36, 33}, {41, 7}, 
   {41, 26}, {41, 33}, {58, 7}, {58, 26}, {58, 33}, {3, 26}, {3, 33}, {14, 
   5}, {14, 26}, {14, 33}, {35, 3}, {35, 26}, {35, 33}, {41, 3}, {41, 26}, 
   {41, 33}, {58, 3}, {58, 26}, {58, 33}, {3, 7}, {3, 26}, {3, 33}, {7, 3}, 
   {7, 26}, {7, 33}, {26, 3}, {26, 26}, {26, 33}, {42, 5}, {42, 26}, {42, 
   33}, {58, 26}, {58, 33}, {5, 28}, {5, 35}, {13, 2}, {13, 28}, {13, 35}, 
   {24, 5}, {24, 28}, {24, 35}, {59, 5}, {59, 28}, {59, 35}, {2, 28}, {2, 
   35}, {14, 5}, {14, 28}, {14, 35}, {23, 2}, {23, 28}, {23, 35}, {59, 2}, 
   {59, 28}, {59, 35}, {5, 2}, {5, 12}, {5, 18}, {19, 12}, {19, 18}, {43, 2}, 
   {43, 5}, {43, 12}, {43, 18}, {60, 2}, {60, 4}, {5, 1}, {5, 12}, {5, 18}, 
   {9, 12}, {9, 18}, {43, 38}, {44, 1}, {44, 12}, {44, 18}, {44, 38}, {60, 
   38}, {2, 5}, {2, 28}, {2, 35}, {5, 2}, {5, 28}, {5, 35}, {40, 2}, {40, 
   28}, {40, 35}, {42, 5}, {42, 28}, {42, 35}, {59, 28}, {59, 35}, {2, 38}, 
   {23, 5}, {23, 38}, {24, 12}, {24, 18}, {43, 12}, {43, 18}, {45, 2}, {45, 
   5}, {45, 12}, {45, 18}, {45, 38}, {48, 38}, {60, 12}, {60, 18}, {5, 1}, 
   {19, 1}, {20, 1}, {20, 2}, {20, 5}, {43, 2}, {60, 1}, {60, 4}, {60, 5}, 
   {61, 1}, {61, 2}, {61, 5}, {2, 38}, {4, 38}, {5, 1}, {5, 12}, {5, 18}, {9, 
   12}, {9, 18}, {19, 12}, {19, 18}, {20, 2}, {20, 12}, {20, 18}, {21, 5}, 
   {22, 12}, {22, 18}, {23, 38}, {46, 1}, {46, 12}, {46, 18}, {46, 38}, {48, 
   38}, {51, 38}, {60, 4}, {60, 38}, {2, 5}, {2, 9}, {2, 15}, {4, 1}, {5, 1}, 
   {5, 2}, {5, 9}, {5, 15}, {17, 9}, {17, 15}, {18, 9}, {18, 15}, {19, 9}, 
   {19, 15}, {21, 4}, {43, 2}, {44, 2}, {46, 4}, {47, 1}, {47, 4}, {47, 9}, 
   {47, 15}, {61, 2}, {61, 4}, {5, 2}, {5, 9}, {5, 15}, {9, 2}, {9, 9}, {9, 
   15}, {20, 5}, {20, 9}, {20, 15}, {43, 38}, {44, 2}, {44, 38}, {60, 5}, 
   {60, 9}, {60, 15}, {60, 38}, {61, 5}, {61, 9}, {61, 15}, {1, 5}, {1, 9}, 
   {1, 15}, {2, 5}, {2, 9}, {2, 15}, {4, 38}, {5, 1}, {5, 2}, {5, 9}, {5, 
   15}, {17, 5}, {17, 9}, {17, 15}, {20, 9}, {20, 15}, {23, 38}, {43, 2}, 
   {44, 2}, {45, 38}, {46, 9}, {46, 15}, {48, 5}, {48, 9}, {48, 15}, {48, 
   38}, {61, 2}, {61, 9}, {61, 15}, {4, 1}, {4, 38}, {23, 9}, {23, 15}, {43, 
   38}, {44, 38}, {45, 2}, {45, 9}, {45, 15}, {45, 38}, {46, 1}, {46, 38}, 
   {47, 9}, {47, 15}, {51, 1}, {51, 4}, {51, 9}, {51, 15}, {51, 38}, {61, 9}, 
   {61, 15}, {2, 5}, {2, 9}, {2, 15}, {5, 12}, {5, 18}, {20, 2}, {52, 5}, 
   {52, 9}, {52, 15}, {60, 9}, {60, 12}, {60, 15}, {60, 18}, {61, 9}, {61, 
   12}, {61, 15}, {61, 18}, {2, 5}, {2, 9}, {2, 15}, {2, 38}, {4, 38}, {5, 
   2}, {5, 9}, {5, 15}, {9, 9}, {9, 15}, {18, 38}, {20, 2}, {20, 9}, {20, 
   15}, {23, 38}, {43, 2}, {43, 38}, {44, 2}, {44, 38}, {52, 5}, {52, 9}, 
   {52, 15}, {52, 38}, {61, 2}, {61, 38}, {2, 6}, {2, 10}, {2, 16}, {3, 6}, 
   {3, 10}, {3, 16}, {29, 10}, {29, 16}, {62, 3}, {62, 10}, {62, 16}, {6, 2}, 
   {6, 3}, {49, 6}, {50, 10}, {50, 16}, {62, 10}, {62, 16}, {63, 10}, {63, 
   16}, {27, 10}, {27, 16}, {29, 10}, {29, 16}, {62, 3}, {62, 10}, {62, 16}, 
   {63, 2}, {63, 10}, {63, 16}, {6, 2}, {6, 3}, {6, 10}, {6, 16}, {28, 10}, 
   {28, 16}, {50, 3}, {63, 6}, {63, 10}, {63, 16}, {23, 6}, {27, 5}, {64, 2}, 
   {65, 2}, {65, 5}, {65, 6}, {2, 5}, {2, 6}, {2, 13}, {2, 19}, {65, 13}, 
   {65, 19}, {7, 11}, {7, 17}, {66, 7}, {66, 11}, {66, 17}, {7, 3}, {7, 4}, 
   {67, 3}, {67, 4}, {67, 7}, {7, 11}, {7, 17}, {67, 7}, {67, 11}, {67, 17}, 
   {5, 2}, {6, 2}, {27, 6}, {64, 6}, {68, 2}, {68, 5}, {68, 6}, {27, 5}, {27, 
   6}, {27, 13}, {27, 19}, {28, 13}, {28, 19}, {65, 5}, {65, 13}, {65, 19}, 
   {68, 13}, {68, 19}, {5, 13}, {5, 19}, {6, 2}, {6, 13}, {6, 19}, {68, 5}, 
   {68, 13}, {68, 19}, {5, 2}, {6, 2}, {23, 5}, {64, 5}, {69, 2}, {69, 5}, 
   {69, 6}, {5, 2}, {6, 2}, {68, 5}, {68, 13}, {68, 19}, {69, 6}, {69, 13}, 
   {69, 19}, {64, 13}, {64, 19}, {65, 2}, {65, 13}, {65, 19}, {68, 13}, {68, 
   19}, {69, 13}, {69, 19}, {5, 2}, {6, 2}, {23, 5}, {23, 6}, {23, 13}, {23, 
   19}, {24, 13}, {24, 19}, {65, 6}, {65, 13}, {65, 19}, {68, 5}, {68, 13}, 
   {68, 19}, {69, 6}, {37, 7}, {38, 3}, {66, 3}, {74, 3}, {74, 4}, {74, 7}, 
   {7, 3}, {7, 4}, {7, 11}, {7, 17}, {38, 11}, {38, 17}, {67, 3}, {74, 7}, 
   {74, 11}, {74, 17}, {35, 7}, {36, 4}, {66, 4}, {75, 3}, {75, 4}, {75, 7}, 
   {23, 5}, {24, 13}, {24, 19}, {27, 6}, {28, 13}, {28, 19}, {65, 2}, {65, 
   13}, {65, 19}, {68, 2}, {68, 13}, {68, 19}, {69, 2}, {69, 13}, {69, 19}, 
   {6, 3}, {6, 13}, {6, 19}, {25, 13}, {25, 19}, {49, 3}, {49, 6}, {49, 13}, 
   {49, 19}, {70, 3}, {70, 5}, {6, 2}, {6, 13}, {6, 19}, {10, 13}, {10, 19}, 
   {49, 39}, {50, 2}, {50, 13}, {50, 19}, {50, 39}, {70, 39}, {5, 1}, {5, 
   13}, {5, 19}, {33, 13}, {33, 19}, {43, 1}, {43, 5}, {43, 13}, {43, 19}, 
   {71, 1}, {71, 6}, {5, 2}, {5, 13}, {5, 19}, {12, 13}, {12, 19}, {43, 42}, 
   {44, 2}, {44, 13}, {44, 19}, {44, 42}, {71, 42}, {3, 39}, {29, 6}, {29, 
   39}, {30, 13}, {30, 19}, {49, 13}, {49, 19}, {62, 3}, {62, 6}, {62, 13}, 
   {62, 19}, {62, 39}, {65, 39}, {70, 13}, {70, 19}, {3, 39}, {5, 39}, {6, 
   2}, {6, 13}, {6, 19}, {10, 13}, {10, 19}, {25, 13}, {25, 19}, {26, 3}, 
   {26, 13}, {26, 19}, {27, 6}, {28, 13}, {28, 19}, {29, 39}, {63, 2}, {63, 
   13}, {63, 19}, {63, 39}, {65, 39}, {68, 39}, {70, 5}, {70, 39}, {1, 42}, 
   {21, 5}, {21, 42}, {22, 13}, {22, 19}, {43, 13}, {43, 19}, {46, 1}, {46, 
   5}, {46, 13}, {46, 19}, {46, 42}, {65, 42}, {71, 13}, {71, 19}, {5, 2}, 
   {33, 2}, {34, 1}, {34, 2}, {34, 5}, {43, 1}, {71, 2}, {71, 5}, {71, 6}, 
   {72, 1}, {72, 2}, {72, 5}, {1, 42}, {5, 2}, {5, 13}, {5, 19}, {6, 42}, 
   {12, 13}, {12, 19}, {21, 42}, {23, 5}, {24, 13}, {24, 19}, {33, 13}, {33, 
   19}, {34, 1}, {34, 13}, {34, 19}, {45, 2}, {45, 13}, {45, 19}, {45, 42}, 
   {65, 42}, {69, 42}, {71, 6}, {71, 42}, {6, 2}, {6, 42}, {23, 9}, {23, 15}, 
   {43, 42}, {44, 42}, {45, 9}, {45, 15}, {45, 42}, {46, 42}, {64, 9}, {64, 
   15}, {69, 2}, {69, 6}, {69, 9}, {69, 15}, {69, 42}, {72, 9}, {72, 15}, {1, 
   5}, {1, 9}, {1, 15}, {2, 5}, {2, 9}, {2, 15}, {5, 1}, {5, 2}, {5, 9}, {5, 
   15}, {6, 42}, {21, 42}, {27, 5}, {27, 9}, {27, 15}, {34, 9}, {34, 15}, 
   {43, 1}, {44, 1}, {45, 9}, {45, 15}, {46, 42}, {65, 5}, {65, 9}, {65, 15}, 
   {65, 42}, {72, 1}, {72, 9}, {72, 15}, {5, 1}, {5, 9}, {5, 15}, {12, 1}, 
   {12, 9}, {12, 15}, {34, 5}, {34, 9}, {34, 15}, {43, 42}, {44, 1}, {44, 
   42}, {71, 5}, {71, 9}, {71, 15}, {71, 42}, {72, 5}, {72, 9}, {72, 15}, {1, 
   5}, {1, 9}, {1, 15}, {5, 1}, {5, 2}, {5, 9}, {5, 15}, {6, 2}, {23, 6}, 
   {27, 9}, {27, 15}, {28, 9}, {28, 15}, {33, 9}, {33, 15}, {43, 1}, {44, 1}, 
   {45, 6}, {64, 2}, {64, 6}, {64, 9}, {64, 15}, {72, 1}, {72, 6}, {1, 5}, 
   {1, 9}, {1, 15}, {5, 13}, {5, 19}, {34, 1}, {68, 5}, {68, 9}, {68, 15}, 
   {71, 9}, {71, 13}, {71, 15}, {71, 19}, {72, 9}, {72, 13}, {72, 15}, {72, 
   19}, {1, 5}, {1, 9}, {1, 15}, {1, 42}, {5, 1}, {5, 9}, {5, 15}, {6, 42}, 
   {12, 9}, {12, 15}, {21, 42}, {28, 42}, {34, 1}, {34, 9}, {34, 15}, {43, 
   1}, {43, 42}, {44, 1}, {44, 42}, {68, 5}, {68, 9}, {68, 15}, {68, 42}, 
   {72, 1}, {72, 42}, {6, 2}, {25, 2}, {26, 2}, {26, 3}, {26, 6}, {49, 3}, 
   {70, 2}, {70, 5}, {70, 6}, {73, 2}, {73, 3}, {73, 6}, {3, 6}, {3, 10}, {3, 
   16}, {5, 2}, {6, 2}, {6, 3}, {6, 10}, {6, 16}, {23, 10}, {23, 16}, {24, 
   10}, {24, 16}, {25, 10}, {25, 16}, {27, 5}, {49, 3}, {50, 3}, {63, 5}, 
   {64, 2}, {64, 5}, {64, 10}, {64, 16}, {73, 3}, {73, 5}, {6, 3}, {6, 10}, 
   {6, 16}, {10, 3}, {10, 10}, {10, 16}, {26, 6}, {26, 10}, {26, 16}, {49, 
   39}, {50, 3}, {50, 39}, {70, 6}, {70, 10}, {70, 16}, {70, 39}, {73, 6}, 
   {73, 10}, {73, 16}, {2, 6}, {2, 10}, {2, 16}, {3, 6}, {3, 10}, {3, 16}, 
   {5, 39}, {23, 6}, {23, 10}, {23, 16}, {26, 10}, {26, 16}, {29, 39}, {49, 
   3}, {49, 6}, {50, 3}, {50, 6}, {62, 10}, {62, 16}, {62, 39}, {65, 6}, {65, 
   10}, {65, 16}, {65, 39}, {73, 3}, {73, 10}, {73, 16}, {5, 2}, {5, 39}, 
   {29, 10}, {29, 16}, {49, 39}, {50, 39}, {62, 3}, {62, 10}, {62, 16}, {62, 
   39}, {63, 2}, {63, 39}, {64, 10}, {64, 16}, {68, 2}, {68, 5}, {68, 10}, 
   {68, 16}, {68, 39}, {73, 10}, {73, 16}, {3, 6}, {3, 10}, {3, 16}, {6, 13}, 
   {6, 19}, {26, 3}, {69, 6}, {69, 10}, {69, 16}, {70, 10}, {70, 13}, {70, 
   16}, {70, 19}, {73, 10}, {73, 13}, {73, 16}, {73, 19}, {3, 6}, {3, 10}, 
   {3, 16}, {3, 39}, {5, 39}, {6, 3}, {6, 10}, {6, 16}, {10, 10}, {10, 16}, 
   {24, 39}, {26, 3}, {26, 10}, {26, 16}, {29, 39}, {49, 3}, {49, 39}, {50, 
   3}, {50, 39}, {69, 6}, {69, 10}, {69, 16}, {69, 39}, {73, 3}, {73, 39}, 
   {3, 7}, {3, 11}, {3, 17}, {4, 7}, {4, 11}, {4, 17}, {37, 11}, {37, 17}, 
   {74, 4}, {74, 11}, {74, 17}, {7, 3}, {7, 4}, {66, 7}, {67, 11}, {67, 17}, 
   {74, 11}, {74, 17}, {75, 11}, {75, 17}, {35, 11}, {35, 17}, {37, 11}, {37, 
   17}, {74, 4}, {74, 11}, {74, 17}, {75, 3}, {75, 11}, {75, 17}, {7, 3}, {7, 
   4}, {7, 11}, {7, 17}, {36, 11}, {36, 17}, {67, 4}, {75, 7}, {75, 11}, {75, 
   17}, {29, 7}, {35, 6}, {76, 3}, {77, 3}, {77, 6}, {77, 7}, {3, 6}, {3, 7}, 
   {3, 14}, {3, 20}, {77, 14}, {77, 20}, {6, 3}, {7, 3}, {35, 7}, {76, 7}, 
   {79, 3}, {79, 6}, {79, 7}, {35, 6}, {35, 7}, {35, 14}, {35, 20}, {36, 14}, 
   {36, 20}, {77, 6}, {77, 14}, {77, 20}, {79, 14}, {79, 20}, {6, 14}, {6, 
   20}, {7, 3}, {7, 14}, {7, 20}, {79, 6}, {79, 14}, {79, 20}, {6, 3}, {7, 
   3}, {29, 6}, {76, 6}, {80, 3}, {80, 6}, {80, 7}, {6, 3}, {7, 3}, {79, 6}, 
   {79, 14}, {79, 20}, {80, 7}, {80, 14}, {80, 20}, {7, 4}, {78, 1}, {84, 1}, 
   {84, 4}, {84, 7}, {76, 14}, {76, 20}, {77, 3}, {77, 14}, {77, 20}, {79, 
   14}, {79, 20}, {80, 14}, {80, 20}, {4, 1}, {37, 1}, {37, 7}, {85, 1}, {85, 
   4}, {85, 7}, {6, 3}, {7, 3}, {29, 6}, {29, 7}, {29, 14}, {29, 20}, {30, 
   14}, {30, 20}, {77, 7}, {77, 14}, {77, 20}, {79, 6}, {79, 14}, {79, 20}, 
   {80, 7}, {4, 7}, {4, 8}, {4, 21}, {37, 7}, {37, 8}, {37, 21}, {38, 8}, 
   {38, 21}, {78, 4}, {78, 8}, {78, 21}, {29, 6}, {30, 14}, {30, 20}, {35, 
   7}, {36, 14}, {36, 20}, {77, 3}, {77, 14}, {77, 20}, {79, 3}, {79, 14}, 
   {79, 20}, {80, 3}, {80, 14}, {80, 20}, {6, 2}, {6, 14}, {6, 20}, {39, 14}, 
   {39, 20}, {49, 2}, {49, 6}, {49, 14}, {49, 20}, {81, 2}, {81, 7}, {6, 3}, 
   {6, 14}, {6, 20}, {13, 14}, {13, 20}, {49, 36}, {50, 3}, {50, 14}, {50, 
   20}, {50, 36}, {81, 36}, {2, 36}, {27, 6}, {27, 36}, {28, 14}, {28, 20}, 
   {49, 14}, {49, 20}, {63, 2}, {63, 6}, {63, 14}, {63, 20}, {63, 36}, {77, 
   36}, {81, 14}, {81, 20}, {6, 3}, {39, 3}, {40, 2}, {40, 3}, {40, 6}, {49, 
   2}, {81, 3}, {81, 6}, {81, 7}, {82, 2}, {82, 3}, {82, 6}, {2, 36}, {6, 3}, 
   {6, 14}, {6, 20}, {7, 36}, {13, 14}, {13, 20}, {27, 36}, {29, 6}, {30, 
   14}, {30, 20}, {39, 14}, {39, 20}, {40, 2}, {40, 14}, {40, 20}, {62, 3}, 
   {62, 14}, {62, 20}, {62, 36}, {77, 36}, {80, 36}, {81, 7}, {81, 36}, {7, 
   3}, {7, 36}, {29, 10}, {29, 16}, {49, 36}, {50, 36}, {62, 10}, {62, 16}, 
   {62, 36}, {63, 36}, {76, 10}, {76, 16}, {80, 3}, {80, 7}, {80, 10}, {80, 
   16}, {80, 36}, {82, 10}, {82, 16}, {2, 6}, {2, 10}, {2, 16}, {3, 6}, {3, 
   10}, {3, 16}, {6, 2}, {6, 3}, {6, 10}, {6, 16}, {7, 36}, {27, 36}, {35, 
   6}, {35, 10}, {35, 16}, {40, 10}, {40, 16}, {49, 2}, {50, 2}, {62, 10}, 
   {62, 16}, {63, 36}, {77, 6}, {77, 10}, {77, 16}, {77, 36}, {82, 2}, {82, 
   10}, {82, 16}, {6, 2}, {6, 10}, {6, 16}, {13, 2}, {13, 10}, {13, 16}, {40, 
   6}, {40, 10}, {40, 16}, {49, 36}, {50, 2}, {50, 36}, {81, 6}, {81, 10}, 
   {81, 16}, {81, 36}, {82, 6}, {82, 10}, {82, 16}, {2, 6}, {2, 10}, {2, 16}, 
   {6, 2}, {6, 3}, {6, 10}, {6, 16}, {7, 3}, {29, 7}, {35, 10}, {35, 16}, 
   {36, 10}, {36, 16}, {39, 10}, {39, 16}, {49, 2}, {50, 2}, {62, 7}, {76, 
   3}, {76, 7}, {76, 10}, {76, 16}, {82, 2}, {82, 7}, {2, 6}, {2, 10}, {2, 
   16}, {6, 14}, {6, 20}, {40, 2}, {79, 6}, {79, 10}, {79, 16}, {81, 10}, 
   {81, 14}, {81, 16}, {81, 20}, {82, 10}, {82, 14}, {82, 16}, {82, 20}, {2, 
   6}, {2, 10}, {2, 16}, {2, 36}, {6, 2}, {6, 10}, {6, 16}, {7, 36}, {13, 
   10}, {13, 16}, {27, 36}, {36, 36}, {40, 2}, {40, 10}, {40, 16}, {49, 2}, 
   {49, 36}, {50, 2}, {50, 36}, {79, 6}, {79, 10}, {79, 16}, {79, 36}, {82, 
   2}, {82, 36}, {7, 4}, {7, 14}, {7, 20}, {31, 14}, {31, 20}, {66, 4}, {66, 
   7}, {66, 14}, {66, 20}, {83, 4}, {83, 6}, {7, 3}, {7, 14}, {7, 20}, {11, 
   14}, {11, 20}, {66, 40}, {67, 3}, {67, 14}, {67, 20}, {67, 40}, {83, 40}, 
   {1, 4}, {1, 8}, {1, 21}, {7, 8}, {7, 21}, {84, 7}, {84, 8}, {84, 21}, {4, 
   1}, {37, 1}, {78, 4}, {78, 8}, {78, 21}, {84, 4}, {84, 8}, {84, 21}, {85, 
   1}, {4, 7}, {4, 8}, {4, 21}, {37, 8}, {37, 21}, {85, 4}, {85, 8}, {85, 
   21}, {4, 1}, {4, 7}, {4, 8}, {4, 21}, {86, 8}, {86, 21}, {4, 1}, {17, 4}, 
   {18, 7}, {37, 1}, {78, 4}, {86, 1}, {86, 4}, {86, 7}, {17, 4}, {17, 8}, 
   {17, 21}, {18, 7}, {84, 8}, {84, 21}, {85, 8}, {85, 21}, {86, 4}, {86, 7}, 
   {86, 8}, {86, 21}, {4, 1}, {4, 7}, {4, 8}, {4, 21}, {17, 4}, {17, 8}, {17, 
   21}, {18, 7}, {18, 8}, {18, 21}, {84, 8}, {84, 21}, {86, 7}, {4, 40}, {37, 
   7}, {37, 40}, {38, 14}, {38, 20}, {66, 14}, {66, 20}, {74, 4}, {74, 7}, 
   {74, 14}, {74, 20}, {74, 40}, {77, 40}, {83, 14}, {83, 20}, {7, 3}, {31, 
   3}, {32, 3}, {32, 4}, {32, 7}, {66, 4}, {83, 3}, {83, 6}, {83, 7}, {87, 
   3}, {87, 4}, {87, 7}, {4, 40}, {6, 40}, {7, 3}, {7, 14}, {7, 20}, {11, 
   14}, {11, 20}, {31, 14}, {31, 20}, {32, 4}, {32, 14}, {32, 20}, {35, 7}, 
   {36, 14}, {36, 20}, {37, 40}, {75, 3}, {75, 14}, {75, 20}, {75, 40}, {77, 
   40}, {79, 40}, {83, 6}, {83, 40}, {4, 7}, {4, 11}, {4, 17}, {6, 3}, {7, 
   3}, {7, 4}, {7, 11}, {7, 17}, {29, 11}, {29, 17}, {30, 11}, {30, 17}, {31, 
   11}, {31, 17}, {35, 6}, {66, 4}, {67, 4}, {75, 6}, {76, 3}, {76, 6}, {76, 
   11}, {76, 17}, {87, 4}, {87, 6}, {7, 4}, {7, 11}, {7, 17}, {11, 4}, {11, 
   11}, {11, 17}, {32, 7}, {32, 11}, {32, 17}, {66, 40}, {67, 4}, {67, 40}, 
   {83, 7}, {83, 11}, {83, 17}, {83, 40}, {87, 7}, {87, 11}, {87, 17}, {3, 
   7}, {3, 11}, {3, 17}, {4, 7}, {4, 11}, {4, 17}, {6, 40}, {7, 3}, {7, 4}, 
   {29, 7}, {29, 11}, {29, 17}, {32, 11}, {32, 17}, {37, 40}, {66, 4}, {66, 
   7}, {67, 3}, {74, 11}, {74, 17}, {74, 40}, {77, 7}, {77, 11}, {77, 17}, 
   {77, 40}, {87, 4}, {87, 11}, {87, 17}, {6, 3}, {6, 40}, {37, 11}, {37, 
   17}, {66, 40}, {67, 40}, {74, 4}, {74, 11}, {74, 17}, {74, 40}, {75, 3}, 
   {75, 40}, {76, 11}, {76, 17}, {79, 3}, {79, 6}, {79, 11}, {79, 17}, {79, 
   40}, {87, 11}, {87, 17}, {4, 7}, {4, 11}, {4, 17}, {7, 14}, {7, 20}, {32, 
   4}, {80, 7}, {80, 11}, {80, 17}, {83, 11}, {83, 14}, {83, 17}, {83, 20}, 
   {87, 11}, {87, 14}, {87, 17}, {87, 20}, {4, 7}, {4, 11}, {4, 17}, {4, 40}, 
   {6, 40}, {7, 4}, {7, 11}, {7, 17}, {11, 11}, {11, 17}, {30, 40}, {32, 4}, 
   {32, 11}, {32, 17}, {37, 40}, {66, 4}, {66, 40}, {67, 4}, {67, 40}, {80, 
   7}, {80, 11}, {80, 17}, {80, 40}, {87, 4}, {87, 40}, {7, 4}, {15, 3}, {15, 
   7}, {66, 3}, {88, 3}, {88, 4}, {88, 7}, {89, 1}, {89, 3}, {7, 3}, {7, 8}, 
   {7, 21}, {15, 8}, {15, 21}, {66, 3}, {66, 7}, {66, 8}, {66, 21}, {89, 1}, 
   {89, 3}, {3, 7}, {3, 11}, {3, 17}, {4, 1}, {7, 3}, {7, 11}, {7, 17}, {15, 
   7}, {15, 11}, {15, 17}, {37, 1}, {67, 3}, {74, 1}, {78, 1}, {78, 4}, {78, 
   11}, {78, 17}, {88, 1}, {88, 4}, {88, 7}, {7, 4}, {7, 8}, {7, 21}, {8, 8}, 
   {8, 21}, {66, 37}, {67, 4}, {67, 8}, {67, 21}, {67, 37}, {89, 37}, {7, 3}, 
   {7, 11}, {7, 17}, {8, 1}, {8, 11}, {8, 17}, {15, 7}, {15, 11}, {15, 17}, 
   {66, 37}, {67, 3}, {67, 37}, {88, 7}, {88, 11}, {88, 17}, {89, 37}, {3, 
   7}, {3, 11}, {3, 17}, {8, 1}, {8, 8}, {8, 11}, {8, 17}, {8, 21}, {38, 8}, 
   {38, 21}, {74, 8}, {74, 11}, {74, 17}, {74, 21}, {85, 7}, {85, 11}, {85, 
   17}, {88, 4}, {88, 8}, {88, 21}, {3, 7}, {3, 11}, {3, 17}, {8, 1}, {8, 
   11}, {8, 17}, {37, 7}, {74, 4}, {74, 11}, {74, 17}, {74, 37}, {78, 37}, 
   {85, 7}, {85, 11}, {85, 17}, {85, 37}, {88, 37}, {89, 37}, {3, 7}, {3, 
   11}, {3, 17}, {7, 8}, {7, 21}, {16, 1}, {16, 8}, {16, 11}, {16, 17}, {16, 
   21}, {84, 7}, {84, 11}, {84, 17}, {88, 8}, {88, 11}, {88, 17}, {88, 21}, 
   {1, 37}, {3, 37}, {7, 4}, {7, 8}, {7, 21}, {16, 1}, {16, 8}, {16, 21}, 
   {17, 37}, {35, 37}, {84, 37}, {88, 4}, {88, 8}, {88, 21}, {88, 37}, {89, 
   1}, {3, 37}, {4, 7}, {4, 11}, {4, 17}, {17, 4}, {18, 11}, {18, 17}, {35, 
   37}, {74, 1}, {74, 11}, {74, 17}, {75, 37}, {78, 1}, {78, 11}, {78, 17}, 
   {86, 1}, {86, 4}, {86, 11}, {86, 17}, {86, 37}, {88, 1}, {88, 11}, {88, 
   17}, {89, 1}, {89, 11}, {89, 17}, {3, 37}, {35, 7}, {35, 37}, {36, 8}, 
   {36, 21}, {66, 8}, {66, 21}, {75, 3}, {75, 7}, {75, 8}, {75, 21}, {75, 
   37}, {86, 37}, {89, 8}, {89, 21}, {4, 1}, {7, 4}, {18, 4}, {37, 1}, {41, 
   4}, {41, 7}, {78, 7}, {96, 1}, {96, 4}, {96, 7}, {97, 5}, {97, 7}, {4, 
   12}, {4, 18}, {7, 4}, {37, 12}, {37, 18}, {38, 12}, {38, 18}, {41, 12}, 
   {41, 18}, {78, 4}, {78, 7}, {78, 12}, {78, 18}, {97, 5}, {97, 7}, {1, 4}, 
   {1, 9}, {1, 18}, {1, 34}, {2, 5}, {2, 9}, {2, 13}, {2, 25}, {4, 1}, {4, 
   12}, {4, 34}, {5, 1}, {6, 13}, {6, 25}, {9, 9}, {9, 12}, {9, 25}, {11, 
   25}, {11, 34}, {12, 9}, {12, 13}, {12, 34}, {17, 4}, {17, 9}, {17, 18}, 
   {17, 34}, {18, 18}, {18, 34}, {20, 9}, {27, 5}, {27, 9}, {27, 13}, {27, 
   25}, {28, 13}, {28, 25}, {44, 5}, {44, 9}, {44, 12}, {44, 13}, {48, 9}, 
   {51, 4}, {51, 12}, {51, 18}, {52, 9}, {54, 9}, {60, 9}, {61, 9}, {65, 5}, 
   {68, 5}, {90, 9}, {2, 38}, {5, 1}, {5, 9}, {5, 15}, {12, 1}, {12, 9}, {12, 
   15}, {17, 4}, {17, 5}, {17, 9}, {17, 15}, {20, 5}, {20, 15}, {23, 9}, {23, 
   15}, {27, 5}, {27, 9}, {27, 15}, {27, 38}, {34, 15}, {43, 42}, {44, 1}, 
   {44, 9}, {44, 15}, {44, 42}, {45, 2}, {45, 9}, {45, 15}, {48, 5}, {48, 9}, 
   {52, 5}, {52, 9}, {54, 9}, {54, 38}, {56, 1}, {56, 4}, {56, 15}, {60, 5}, 
   {60, 15}, {61, 5}, {61, 15}, {65, 5}, {65, 15}, {68, 5}, {68, 15}, {71, 
   15}, {71, 42}, {72, 15}, {90, 9}, {90, 15}, {1, 5}, {1, 9}, {1, 12}, {1, 
   34}, {2, 13}, {2, 15}, {2, 25}, {4, 12}, {4, 18}, {4, 27}, {4, 34}, {5, 
   9}, {5, 12}, {5, 13}, {5, 15}, {5, 18}, {5, 19}, {6, 2}, {6, 13}, {6, 19}, 
   {6, 25}, {9, 2}, {9, 15}, {9, 18}, {9, 25}, {12, 1}, {12, 9}, {12, 13}, 
   {12, 27}, {18, 18}, {18, 27}, {20, 2}, {20, 15}, {20, 18}, {20, 25}, {28, 
   13}, {28, 25}, {31, 13}, {31, 25}, {32, 25}, {32, 34}, {34, 9}, {34, 13}, 
   {34, 34}, {48, 12}, {48, 13}, {52, 12}, {52, 13}, {52, 15}, {54, 13}, {54, 
   18}, {56, 13}, {56, 18}, {56, 27}, {56, 34}, {65, 13}, {65, 18}, {68, 9}, 
   {68, 18}, {68, 19}, {90, 13}, {90, 18}, {1, 12}, {1, 15}, {1, 34}, {2, 9}, 
   {2, 19}, {2, 32}, {4, 12}, {4, 34}, {5, 9}, {5, 15}, {6, 19}, {6, 32}, {9, 
   2}, {9, 9}, {9, 12}, {9, 32}, {12, 1}, {12, 15}, {12, 19}, {12, 34}, {18, 
   12}, {18, 34}, {20, 2}, {20, 9}, {20, 19}, {20, 32}, {28, 19}, {28, 32}, 
   {31, 19}, {31, 32}, {32, 4}, {32, 32}, {32, 34}, {34, 1}, {34, 12}, {34, 
   15}, {34, 34}, {52, 5}, {52, 9}, {60, 12}, {60, 19}, {61, 12}, {61, 19}, 
   {68, 5}, {68, 15}, {71, 12}, {71, 19}, {72, 12}, {72, 19}, {90, 12}, {90, 
   19}, {1, 9}, {1, 31}, {2, 5}, {2, 6}, {2, 13}, {2, 19}, {3, 10}, {3, 22}, 
   {5, 1}, {5, 15}, {5, 19}, {5, 31}, {6, 10}, {6, 19}, {6, 22}, {8, 22}, {8, 
   31}, {10, 10}, {10, 13}, {10, 31}, {12, 9}, {12, 13}, {12, 22}, {21, 5}, 
   {21, 15}, {21, 31}, {22, 13}, {22, 15}, {22, 31}, {23, 10}, {23, 15}, {23, 
   19}, {27, 9}, {27, 10}, {27, 19}, {29, 6}, {29, 10}, {29, 22}, {30, 10}, 
   {30, 13}, {30, 22}, {45, 2}, {45, 9}, {45, 15}, {50, 2}, {53, 13}, {55, 
   13}, {62, 3}, {62, 6}, {64, 9}, {64, 10}, {64, 19}, {65, 9}, {65, 10}, 
   {65, 19}, {68, 5}, {68, 9}, {68, 10}, {68, 13}, {69, 9}, {69, 10}, {69, 
   19}, {91, 13}, {6, 2}, {16, 1}, {21, 5}, {21, 37}, {22, 13}, {22, 19}, 
   {23, 5}, {24, 13}, {24, 19}, {25, 2}, {25, 13}, {25, 19}, {26, 2}, {26, 
   13}, {27, 6}, {28, 13}, {28, 19}, {29, 6}, {29, 37}, {30, 13}, {30, 19}, 
   {33, 2}, {33, 13}, {33, 19}, {34, 2}, {34, 13}, {43, 19}, {44, 2}, {44, 
   19}, {45, 2}, {45, 13}, {46, 1}, {46, 5}, {46, 19}, {49, 19}, {50, 2}, 
   {50, 19}, {53, 13}, {53, 37}, {55, 13}, {55, 37}, {62, 3}, {62, 6}, {62, 
   19}, {63, 2}, {63, 13}, {65, 13}, {65, 19}, {68, 19}, {69, 6}, {69, 13}, 
   {70, 2}, {70, 13}, {71, 2}, {71, 13}, {72, 2}, {72, 13}, {73, 2}, {73, 
   13}, {91, 13}, {91, 19}, {2, 10}, {2, 19}, {2, 28}, {3, 6}, {3, 10}, {3, 
   14}, {3, 26}, {5, 19}, {5, 28}, {6, 13}, {6, 19}, {7, 14}, {7, 26}, {10, 
   10}, {10, 13}, {10, 26}, {13, 2}, {13, 10}, {13, 14}, {13, 28}, {14, 5}, 
   {14, 26}, {14, 28}, {23, 5}, {23, 10}, {23, 19}, {23, 28}, {24, 19}, {24, 
   28}, {26, 10}, {35, 6}, {35, 10}, {35, 14}, {35, 26}, {36, 14}, {36, 26}, 
   {50, 6}, {50, 10}, {50, 13}, {50, 14}, {58, 10}, {59, 2}, {59, 5}, {65, 
   10}, {69, 10}, {70, 10}, {73, 10}, {77, 6}, {79, 6}, {92, 10}, {3, 39}, 
   {6, 2}, {6, 10}, {6, 16}, {13, 2}, {13, 10}, {13, 16}, {23, 5}, {23, 6}, 
   {23, 10}, {23, 16}, {26, 6}, {26, 16}, {29, 10}, {29, 16}, {30, 10}, {30, 
   16}, {35, 6}, {35, 10}, {35, 16}, {35, 39}, {40, 16}, {49, 36}, {50, 2}, 
   {50, 3}, {50, 36}, {58, 10}, {58, 39}, {59, 2}, {59, 5}, {59, 16}, {62, 
   3}, {62, 6}, {65, 6}, {65, 10}, {69, 6}, {69, 10}, {70, 6}, {70, 16}, {73, 
   6}, {73, 16}, {77, 6}, {77, 16}, {79, 6}, {79, 16}, {81, 16}, {81, 36}, 
   {82, 16}, {92, 10}, {92, 16}, {2, 5}, {2, 6}, {2, 9}, {2, 15}, {2, 25}, 
   {2, 32}, {4, 1}, {4, 12}, {4, 18}, {5, 1}, {5, 2}, {5, 9}, {5, 12}, {5, 
   15}, {5, 18}, {6, 25}, {6, 32}, {9, 9}, {9, 12}, {9, 15}, {9, 18}, {9, 
   25}, {9, 32}, {11, 4}, {11, 25}, {11, 32}, {17, 4}, {18, 12}, {18, 18}, 
   {20, 2}, {20, 9}, {20, 15}, {20, 18}, {20, 32}, {23, 6}, {23, 25}, {23, 
   32}, {27, 6}, {27, 25}, {27, 32}, {33, 25}, {33, 32}, {34, 1}, {34, 12}, 
   {34, 32}, {43, 1}, {43, 2}, {43, 25}, {43, 32}, {44, 1}, {44, 2}, {44, 
   25}, {44, 32}, {48, 12}, {48, 25}, {52, 5}, {52, 9}, {52, 12}, {52, 15}, 
   {52, 25}, {54, 18}, {54, 32}, {56, 1}, {56, 18}, {56, 25}, {60, 12}, {60, 
   32}, {61, 2}, {61, 12}, {61, 25}, {64, 6}, {64, 25}, {64, 32}, {65, 6}, 
   {65, 18}, {65, 25}, {68, 6}, {68, 18}, {68, 25}, {71, 6}, {71, 12}, {71, 
   32}, {72, 1}, {72, 12}, {72, 32}, {90, 12}, {90, 18}, {90, 25}, {90, 32}, 
   {1, 12}, {1, 15}, {1, 34}, {2, 5}, {2, 15}, {2, 19}, {2, 32}, {4, 12}, {4, 
   34}, {5, 2}, {5, 9}, {5, 12}, {5, 13}, {5, 15}, {5, 18}, {5, 19}, {6, 2}, 
   {6, 13}, {6, 19}, {9, 2}, {9, 9}, {9, 12}, {9, 15}, {9, 18}, {9, 32}, {11, 
   4}, {11, 32}, {11, 34}, {12, 1}, {12, 15}, {12, 19}, {12, 34}, {17, 12}, 
   {17, 15}, {17, 34}, {18, 12}, {18, 34}, {20, 9}, {20, 19}, {20, 32}, {23, 
   15}, {23, 19}, {23, 32}, {24, 5}, {24, 15}, {24, 18}, {24, 19}, {27, 5}, 
   {27, 15}, {27, 19}, {27, 32}, {28, 19}, {28, 32}, {31, 19}, {31, 32}, {33, 
   19}, {33, 32}, {34, 19}, {34, 32}, {43, 5}, {43, 9}, {43, 18}, {43, 32}, 
   {44, 5}, {44, 12}, {44, 18}, {44, 19}, {44, 32}, {45, 5}, {45, 18}, {45, 
   19}, {48, 15}, {52, 15}, {60, 9}, {60, 19}, {60, 32}, {61, 9}, {61, 15}, 
   {61, 18}, {61, 19}, {64, 15}, {64, 19}, {64, 32}, {65, 5}, {65, 15}, {68, 
   5}, {68, 15}, {69, 2}, {69, 13}, {69, 15}, {69, 19}, {71, 19}, {71, 32}, 
   {72, 19}, {72, 32}, {90, 19}, {90, 32}, {1, 4}, {1, 27}, {1, 34}, {4, 27}, 
   {4, 34}, {5, 2}, {5, 13}, {5, 19}, {6, 2}, {6, 13}, {6, 19}, {11, 4}, {11, 
   27}, {11, 34}, {12, 1}, {12, 13}, {12, 19}, {12, 27}, {12, 34}, {17, 4}, 
   {17, 27}, {17, 34}, {19, 27}, {19, 34}, {20, 2}, {20, 19}, {20, 34}, {21, 
   4}, {21, 27}, {21, 34}, {27, 6}, {28, 13}, {28, 19}, {31, 2}, {31, 13}, 
   {31, 19}, {34, 5}, {34, 13}, {34, 34}, {43, 1}, {43, 2}, {43, 27}, {43, 
   34}, {43, 42}, {44, 2}, {44, 27}, {44, 34}, {44, 42}, {47, 4}, {47, 27}, 
   {47, 34}, {48, 4}, {48, 13}, {48, 27}, {52, 4}, {52, 13}, {52, 27}, {54, 
   2}, {54, 13}, {54, 27}, {56, 13}, {56, 34}, {60, 4}, {60, 19}, {60, 34}, 
   {61, 2}, {61, 19}, {61, 34}, {65, 19}, {65, 27}, {68, 19}, {68, 27}, {71, 
   5}, {71, 13}, {71, 34}, {71, 42}, {72, 1}, {72, 5}, {72, 13}, {72, 27}, 
   {90, 13}, {90, 19}, {90, 27}, {90, 34}, {1, 12}, {1, 15}, {1, 34}, {2, 5}, 
   {2, 15}, {2, 19}, {2, 32}, {2, 38}, {4, 38}, {5, 1}, {5, 9}, {5, 12}, {5, 
   13}, {5, 15}, {5, 18}, {5, 19}, {6, 19}, {6, 32}, {9, 2}, {9, 9}, {9, 12}, 
   {9, 32}, {11, 4}, {11, 32}, {11, 34}, {12, 1}, {12, 9}, {12, 13}, {12, 
   15}, {12, 19}, {12, 34}, {17, 12}, {17, 15}, {17, 34}, {18, 12}, {18, 34}, 
   {19, 18}, {19, 34}, {20, 2}, {20, 9}, {20, 15}, {20, 18}, {20, 34}, {21, 
   12}, {21, 15}, {21, 34}, {22, 2}, {22, 9}, {22, 13}, {22, 18}, {27, 9}, 
   {27, 19}, {27, 32}, {28, 19}, {28, 32}, {34, 12}, {34, 15}, {34, 34}, {43, 
   9}, {43, 13}, {43, 34}, {44, 13}, {44, 18}, {44, 19}, {44, 34}, {46, 2}, 
   {46, 13}, {46, 18}, {47, 12}, {47, 15}, {47, 34}, {48, 15}, {51, 15}, {52, 
   5}, {52, 9}, {60, 4}, {60, 12}, {60, 34}, {61, 2}, {61, 12}, {61, 34}, 
   {65, 9}, {68, 9}, {71, 12}, {71, 15}, {71, 34}, {72, 9}, {72, 12}, {72, 
   13}, {72, 15}, {90, 12}, {90, 34}, {1, 5}, {1, 9}, {1, 15}, {1, 24}, {2, 
   9}, {2, 10}, {2, 13}, {2, 15}, {2, 16}, {2, 19}, {3, 10}, {3, 16}, {3, 
   22}, {3, 29}, {5, 13}, {5, 15}, {5, 24}, {6, 2}, {6, 16}, {6, 19}, {6, 
   29}, {10, 3}, {10, 10}, {10, 13}, {10, 24}, {12, 1}, {12, 15}, {12, 19}, 
   {12, 22}, {15, 10}, {15, 22}, {16, 24}, {16, 29}, {21, 15}, {21, 24}, {23, 
   9}, {23, 10}, {23, 19}, {25, 13}, {25, 15}, {25, 24}, {26, 3}, {26, 10}, 
   {26, 13}, {26, 24}, {27, 13}, {27, 15}, {27, 16}, {29, 10}, {29, 22}, {33, 
   10}, {33, 19}, {33, 22}, {34, 10}, {34, 19}, {34, 29}, {45, 9}, {45, 10}, 
   {45, 19}, {49, 15}, {49, 16}, {50, 15}, {50, 16}, {55, 10}, {55, 15}, {55, 
   22}, {55, 29}, {62, 15}, {62, 16}, {63, 13}, {68, 10}, {68, 15}, {71, 10}, 
   {71, 15}, {72, 10}, {72, 15}, {91, 10}, {91, 15}, {1, 9}, {1, 15}, {1, 
   24}, {1, 31}, {2, 9}, {2, 10}, {2, 13}, {2, 15}, {2, 16}, {2, 19}, {3, 6}, 
   {3, 10}, {3, 16}, {3, 29}, {5, 2}, {5, 15}, {5, 19}, {5, 24}, {6, 13}, {6, 
   16}, {6, 29}, {10, 3}, {10, 16}, {10, 19}, {10, 31}, {12, 1}, {12, 9}, 
   {12, 13}, {12, 29}, {15, 16}, {15, 29}, {16, 24}, {16, 29}, {21, 9}, {21, 
   31}, {23, 13}, {23, 15}, {23, 16}, {25, 9}, {25, 19}, {25, 31}, {26, 9}, 
   {26, 19}, {26, 24}, {27, 9}, {27, 10}, {27, 19}, {29, 16}, {29, 29}, {33, 
   13}, {33, 16}, {33, 29}, {34, 1}, {34, 9}, {34, 13}, {34, 29}, {43, 15}, 
   {43, 16}, {44, 15}, {44, 16}, {45, 13}, {46, 15}, {46, 16}, {53, 9}, {53, 
   16}, {53, 24}, {53, 31}, {63, 9}, {63, 10}, {63, 19}, {69, 9}, {69, 16}, 
   {70, 9}, {70, 16}, {73, 9}, {73, 16}, {91, 9}, {91, 16}, {1, 9}, {1, 31}, 
   {1, 37}, {2, 6}, {2, 9}, {2, 10}, {2, 13}, {2, 15}, {2, 16}, {2, 19}, {3, 
   6}, {3, 10}, {3, 16}, {5, 9}, {5, 19}, {5, 31}, {6, 2}, {6, 10}, {6, 13}, 
   {6, 22}, {8, 22}, {8, 31}, {10, 10}, {10, 13}, {10, 31}, {12, 1}, {12, 9}, 
   {12, 13}, {12, 15}, {12, 19}, {12, 22}, {15, 10}, {15, 22}, {21, 9}, {21, 
   31}, {21, 37}, {22, 9}, {22, 19}, {22, 31}, {23, 9}, {23, 10}, {23, 13}, 
   {23, 15}, {23, 19}, {27, 5}, {27, 6}, {27, 9}, {27, 10}, {27, 13}, {27, 
   15}, {27, 16}, {27, 19}, {28, 13}, {28, 16}, {28, 22}, {33, 10}, {33, 13}, 
   {33, 22}, {34, 10}, {34, 13}, {34, 22}, {43, 19}, {44, 19}, {45, 10}, {45, 
   13}, {45, 22}, {46, 19}, {50, 13}, {50, 16}, {50, 22}, {53, 37}, {55, 10}, 
   {55, 22}, {62, 10}, {62, 22}, {63, 2}, {63, 6}, {64, 2}, {64, 9}, {64, 
   10}, {64, 13}, {65, 5}, {65, 9}, {65, 10}, {65, 13}, {65, 15}, {65, 19}, 
   {65, 22}, {68, 9}, {68, 22}, {69, 9}, {69, 22}, {71, 6}, {71, 10}, {71, 
   13}, {71, 15}, {71, 19}, {72, 10}, {72, 13}, {72, 22}, {91, 10}, {91, 22}, 
   {1, 9}, {1, 15}, {1, 42}, {2, 5}, {2, 9}, {2, 15}, {3, 6}, {3, 22}, {3, 
   29}, {5, 2}, {6, 3}, {6, 22}, {6, 29}, {6, 42}, {8, 1}, {8, 22}, {8, 29}, 
   {12, 9}, {12, 15}, {12, 22}, {12, 29}, {21, 1}, {21, 5}, {21, 9}, {21, 
   15}, {21, 42}, {25, 5}, {25, 9}, {25, 15}, {26, 3}, {26, 9}, {26, 29}, 
   {27, 5}, {27, 9}, {27, 15}, {28, 3}, {28, 22}, {28, 29}, {29, 22}, {29, 
   29}, {34, 9}, {34, 22}, {43, 15}, {43, 29}, {44, 15}, {44, 29}, {45, 15}, 
   {45, 22}, {45, 42}, {46, 15}, {46, 29}, {49, 15}, {49, 29}, {50, 3}, {50, 
   15}, {50, 22}, {53, 5}, {53, 9}, {53, 29}, {55, 15}, {55, 29}, {62, 3}, 
   {62, 15}, {62, 22}, {63, 3}, {63, 9}, {63, 29}, {65, 5}, {65, 22}, {65, 
   29}, {65, 42}, {68, 5}, {68, 15}, {68, 22}, {69, 9}, {69, 22}, {69, 42}, 
   {70, 5}, {70, 9}, {70, 29}, {71, 15}, {71, 29}, {71, 42}, {72, 15}, {72, 
   22}, {73, 3}, {73, 9}, {73, 29}, {91, 9}, {91, 15}, {91, 22}, {91, 29}, 
   {1, 12}, {1, 15}, {1, 27}, {2, 5}, {2, 10}, {2, 13}, {2, 15}, {2, 16}, {2, 
   19}, {2, 32}, {3, 16}, {3, 29}, {3, 37}, {4, 18}, {4, 27}, {5, 13}, {5, 
   15}, {5, 24}, {6, 16}, {6, 29}, {6, 32}, {8, 24}, {8, 29}, {9, 15}, {9, 
   18}, {9, 32}, {10, 3}, {10, 10}, {10, 13}, {10, 16}, {10, 19}, {10, 24}, 
   {11, 27}, {11, 32}, {12, 27}, {12, 29}, {17, 1}, {17, 4}, {17, 12}, {17, 
   15}, {17, 27}, {18, 4}, {18, 12}, {18, 27}, {23, 5}, {23, 10}, {23, 13}, 
   {23, 15}, {23, 16}, {23, 19}, {24, 15}, {24, 19}, {24, 24}, {25, 15}, {25, 
   19}, {25, 24}, {26, 19}, {27, 5}, {27, 6}, {27, 10}, {27, 15}, {27, 16}, 
   {27, 19}, {27, 32}, {28, 6}, {28, 13}, {28, 32}, {29, 16}, {29, 29}, {29, 
   37}, {30, 13}, {30, 16}, {30, 29}, {34, 24}, {43, 15}, {43, 24}, {44, 1}, 
   {44, 15}, {44, 18}, {45, 15}, {45, 24}, {49, 13}, {49, 15}, {49, 24}, {50, 
   13}, {50, 15}, {50, 24}, {51, 4}, {51, 12}, {51, 18}, {55, 15}, {55, 24}, 
   {55, 37}, {56, 15}, {62, 13}, {62, 15}, {62, 24}, {63, 19}, {64, 15}, {64, 
   16}, {64, 19}, {65, 2}, {65, 5}, {65, 10}, {65, 16}, {65, 24}, {68, 16}, 
   {69, 15}, {69, 16}, {70, 5}, {70, 10}, {70, 13}, {70, 19}, {70, 24}, {71, 
   24}, {72, 24}, {73, 19}, {90, 15}, {91, 15}, {91, 24}, {1, 24}, {1, 31}, 
   {1, 42}, {2, 5}, {2, 9}, {2, 15}, {3, 37}, {5, 1}, {5, 2}, {5, 24}, {5, 
   31}, {6, 42}, {8, 1}, {8, 24}, {8, 31}, {10, 3}, {10, 24}, {10, 31}, {12, 
   1}, {12, 9}, {12, 15}, {21, 1}, {21, 24}, {21, 31}, {21, 42}, {23, 2}, 
   {24, 1}, {24, 24}, {24, 31}, {25, 1}, {25, 9}, {25, 15}, {26, 9}, {26, 
   31}, {27, 5}, {27, 9}, {27, 15}, {29, 37}, {34, 1}, {34, 9}, {34, 24}, 
   {43, 15}, {43, 24}, {44, 1}, {44, 15}, {44, 31}, {45, 1}, {45, 15}, {45, 
   24}, {45, 42}, {46, 9}, {46, 31}, {49, 15}, {49, 24}, {50, 15}, {50, 24}, 
   {53, 1}, {53, 9}, {53, 24}, {55, 15}, {55, 24}, {55, 37}, {62, 15}, {62, 
   24}, {63, 9}, {63, 31}, {65, 5}, {65, 24}, {65, 31}, {65, 42}, {68, 5}, 
   {68, 15}, {68, 31}, {69, 9}, {69, 31}, {69, 42}, {70, 5}, {70, 9}, {70, 
   24}, {71, 15}, {71, 24}, {71, 42}, {72, 1}, {72, 15}, {72, 24}, {73, 9}, 
   {73, 31}, {91, 9}, {91, 15}, {91, 24}, {91, 31}, {2, 10}, {2, 19}, {2, 
   28}, {3, 7}, {3, 14}, {3, 16}, {3, 33}, {5, 2}, {5, 13}, {5, 19}, {5, 28}, 
   {6, 10}, {6, 13}, {6, 14}, {6, 16}, {6, 19}, {6, 20}, {7, 14}, {7, 20}, 
   {7, 26}, {7, 33}, {10, 3}, {10, 16}, {10, 19}, {10, 26}, {13, 2}, {13, 
   10}, {13, 14}, {13, 28}, {24, 19}, {24, 28}, {26, 16}, {26, 19}, {26, 33}, 
   {36, 14}, {36, 26}, {40, 2}, {40, 10}, {40, 14}, {40, 28}, {41, 14}, {41, 
   26}, {42, 28}, {42, 33}, {58, 14}, {58, 19}, {58, 26}, {58, 33}, {59, 14}, 
   {59, 19}, {65, 14}, {65, 19}, {69, 13}, {69, 14}, {69, 16}, {77, 14}, {77, 
   19}, {79, 10}, {79, 19}, {79, 20}, {92, 14}, {92, 19}, {2, 13}, {2, 16}, 
   {2, 35}, {3, 10}, {3, 20}, {3, 33}, {5, 13}, {5, 35}, {6, 10}, {6, 16}, 
   {7, 20}, {7, 33}, {10, 3}, {10, 10}, {10, 13}, {10, 33}, {13, 2}, {13, 
   16}, {13, 20}, {13, 35}, {24, 13}, {24, 35}, {26, 3}, {26, 10}, {26, 20}, 
   {26, 33}, {36, 20}, {36, 33}, {40, 2}, {40, 13}, {40, 16}, {40, 35}, {41, 
   20}, {41, 33}, {42, 5}, {42, 33}, {42, 35}, {69, 6}, {69, 10}, {70, 13}, 
   {70, 20}, {73, 13}, {73, 20}, {79, 6}, {79, 16}, {81, 13}, {81, 20}, {82, 
   13}, {82, 20}, {92, 13}, {92, 20}, {2, 10}, {2, 19}, {2, 28}, {3, 6}, {3, 
   10}, {3, 14}, {3, 26}, {5, 19}, {5, 28}, {6, 3}, {6, 10}, {6, 13}, {6, 
   14}, {6, 16}, {6, 19}, {6, 20}, {7, 14}, {7, 20}, {10, 3}, {10, 10}, {10, 
   13}, {10, 16}, {10, 19}, {10, 26}, {13, 2}, {13, 10}, {13, 14}, {13, 28}, 
   {14, 5}, {14, 26}, {14, 28}, {23, 10}, {23, 19}, {23, 28}, {24, 19}, {24, 
   28}, {26, 16}, {29, 6}, {29, 10}, {29, 14}, {29, 26}, {30, 10}, {30, 13}, 
   {30, 20}, {35, 7}, {35, 10}, {35, 20}, {35, 26}, {36, 14}, {36, 26}, {39, 
   14}, {39, 26}, {41, 14}, {41, 26}, {49, 6}, {49, 13}, {49, 16}, {49, 26}, 
   {50, 6}, {50, 13}, {50, 14}, {50, 19}, {50, 26}, {58, 14}, {58, 26}, {59, 
   14}, {59, 26}, {62, 6}, {62, 13}, {62, 14}, {65, 10}, {65, 14}, {65, 26}, 
   {69, 10}, {69, 14}, {69, 26}, {70, 16}, {73, 10}, {73, 13}, {73, 16}, {73, 
   26}, {76, 7}, {76, 10}, {76, 20}, {76, 26}, {77, 10}, {77, 20}, {77, 26}, 
   {79, 7}, {79, 10}, {79, 20}, {79, 26}, {80, 10}, {80, 14}, {80, 20}, {92, 
   14}, {92, 26}, {3, 7}, {3, 26}, {3, 33}, {5, 2}, {5, 13}, {5, 19}, {6, 2}, 
   {6, 13}, {6, 19}, {7, 26}, {7, 33}, {10, 3}, {10, 13}, {10, 19}, {10, 26}, 
   {10, 33}, {14, 5}, {14, 26}, {14, 33}, {23, 5}, {24, 13}, {24, 19}, {25, 
   2}, {25, 13}, {25, 19}, {26, 2}, {26, 3}, {26, 19}, {26, 33}, {29, 7}, 
   {29, 26}, {29, 33}, {35, 7}, {35, 26}, {35, 33}, {39, 26}, {39, 33}, {40, 
   2}, {40, 13}, {40, 33}, {49, 2}, {49, 3}, {49, 6}, {49, 13}, {49, 19}, 
   {49, 26}, {49, 33}, {49, 39}, {50, 3}, {50, 6}, {50, 26}, {50, 33}, {50, 
   39}, {58, 19}, {58, 33}, {59, 2}, {59, 19}, {59, 26}, {65, 13}, {65, 26}, 
   {69, 13}, {69, 26}, {70, 2}, {70, 3}, {70, 19}, {70, 33}, {70, 39}, {73, 
   2}, {73, 19}, {73, 26}, {76, 7}, {76, 26}, {76, 33}, {77, 7}, {77, 19}, 
   {77, 26}, {79, 7}, {79, 19}, {79, 26}, {81, 7}, {81, 13}, {81, 33}, {82, 
   2}, {82, 13}, {82, 33}, {92, 13}, {92, 19}, {92, 26}, {92, 33}, {2, 5}, 
   {2, 13}, {2, 16}, {2, 28}, {3, 14}, {3, 16}, {3, 26}, {5, 13}, {5, 19}, 
   {6, 2}, {6, 10}, {6, 13}, {6, 14}, {6, 16}, {6, 19}, {6, 20}, {7, 14}, {7, 
   26}, {10, 3}, {10, 16}, {10, 19}, {10, 26}, {13, 2}, {13, 10}, {13, 14}, 
   {13, 16}, {13, 20}, {13, 28}, {14, 5}, {14, 26}, {14, 28}, {23, 5}, {23, 
   13}, {23, 16}, {23, 28}, {24, 19}, {24, 28}, {25, 19}, {25, 28}, {27, 6}, 
   {27, 16}, {27, 19}, {27, 28}, {28, 13}, {28, 16}, {28, 20}, {35, 14}, {35, 
   16}, {35, 26}, {36, 14}, {36, 26}, {40, 10}, {49, 6}, {49, 10}, {49, 20}, 
   {49, 28}, {50, 6}, {50, 14}, {50, 19}, {50, 20}, {50, 28}, {58, 19}, {58, 
   28}, {59, 19}, {59, 28}, {63, 6}, {63, 19}, {63, 20}, {64, 5}, {64, 13}, 
   {64, 16}, {64, 28}, {65, 16}, {65, 19}, {65, 28}, {68, 13}, {68, 16}, {68, 
   19}, {69, 5}, {69, 13}, {69, 16}, {69, 28}, {77, 16}, {77, 19}, {77, 28}, 
   {79, 16}, {79, 19}, {79, 28}, {81, 10}, {82, 10}, {82, 16}, {82, 20}, {82, 
   28}, {92, 19}, {92, 28}, {2, 5}, {2, 28}, {2, 35}, {3, 39}, {5, 13}, {5, 
   19}, {5, 28}, {5, 35}, {6, 2}, {6, 3}, {6, 13}, {6, 19}, {10, 13}, {10, 
   19}, {13, 2}, {13, 28}, {13, 35}, {14, 5}, {14, 28}, {14, 35}, {23, 5}, 
   {23, 28}, {23, 35}, {24, 5}, {24, 13}, {24, 19}, {25, 2}, {25, 28}, {25, 
   35}, {26, 2}, {26, 19}, {26, 35}, {27, 5}, {27, 28}, {27, 35}, {35, 39}, 
   {40, 13}, {40, 35}, {49, 2}, {49, 28}, {49, 35}, {49, 39}, {50, 3}, {50, 
   6}, {50, 28}, {50, 35}, {50, 39}, {58, 19}, {58, 28}, {58, 39}, {59, 5}, 
   {59, 19}, {59, 35}, {64, 5}, {64, 28}, {64, 35}, {65, 5}, {65, 13}, {65, 
   28}, {69, 5}, {69, 13}, {69, 28}, {70, 2}, {70, 19}, {70, 35}, {70, 39}, 
   {73, 2}, {73, 19}, {73, 35}, {77, 19}, {77, 28}, {79, 19}, {79, 28}, {81, 
   13}, {81, 35}, {82, 2}, {82, 13}, {82, 28}, {92, 13}, {92, 19}, {92, 28}, 
   {92, 35}, {2, 6}, {2, 16}, {2, 32}, {3, 7}, {3, 10}, {3, 14}, {3, 16}, {3, 
   20}, {4, 11}, {4, 23}, {6, 2}, {6, 16}, {6, 20}, {6, 32}, {7, 11}, {7, 
   20}, {7, 23}, {9, 23}, {9, 32}, {11, 11}, {11, 14}, {11, 32}, {13, 10}, 
   {13, 14}, {13, 23}, {27, 6}, {27, 16}, {27, 32}, {28, 14}, {28, 16}, {28, 
   32}, {29, 10}, {29, 11}, {29, 20}, {35, 10}, {35, 11}, {35, 20}, {37, 7}, 
   {37, 11}, {37, 23}, {38, 11}, {38, 14}, {38, 23}, {40, 14}, {49, 14}, {50, 
   14}, {57, 14}, {62, 14}, {63, 14}, {67, 3}, {74, 4}, {74, 7}, {76, 10}, 
   {76, 11}, {76, 20}, {77, 10}, {77, 11}, {77, 20}, {79, 6}, {79, 10}, {79, 
   11}, {80, 10}, {80, 11}, {80, 20}, {81, 14}, {82, 14}, {93, 14}, {7, 3}, 
   {20, 2}, {27, 6}, {27, 38}, {28, 14}, {28, 20}, {29, 6}, {30, 14}, {30, 
   20}, {31, 3}, {31, 14}, {31, 20}, {32, 3}, {32, 14}, {35, 7}, {36, 14}, 
   {36, 20}, {37, 7}, {37, 38}, {38, 14}, {38, 20}, {39, 3}, {39, 14}, {39, 
   20}, {40, 3}, {40, 20}, {49, 14}, {50, 3}, {50, 14}, {54, 20}, {54, 38}, 
   {57, 14}, {57, 38}, {62, 3}, {62, 20}, {63, 2}, {63, 6}, {63, 14}, {66, 
   20}, {67, 3}, {67, 20}, {74, 4}, {74, 7}, {74, 20}, {75, 3}, {75, 14}, 
   {77, 14}, {77, 20}, {79, 14}, {80, 7}, {80, 14}, {81, 3}, {81, 20}, {82, 
   3}, {82, 20}, {83, 3}, {83, 14}, {87, 3}, {87, 14}, {93, 14}, {93, 20}, 
   {1, 4}, {1, 21}, {1, 27}, {3, 6}, {3, 11}, {3, 20}, {3, 29}, {4, 1}, {4, 
   11}, {4, 21}, {4, 27}, {6, 3}, {6, 20}, {6, 29}, {7, 8}, {7, 14}, {7, 20}, 
   {7, 21}, {8, 8}, {8, 11}, {8, 29}, {11, 11}, {11, 14}, {11, 27}, {12, 27}, 
   {12, 29}, {17, 4}, {17, 21}, {17, 27}, {18, 11}, {18, 21}, {18, 27}, {29, 
   6}, {29, 11}, {29, 20}, {29, 29}, {30, 20}, {30, 29}, {32, 11}, {56, 11}, 
   {67, 7}, {67, 8}, {67, 11}, {67, 14}, {77, 11}, {80, 11}, {83, 11}, {87, 
   11}, {94, 11}, {1, 4}, {1, 8}, {1, 34}, {3, 6}, {3, 14}, {3, 17}, {3, 22}, 
   {4, 1}, {4, 8}, {4, 17}, {4, 34}, {6, 3}, {6, 14}, {6, 22}, {7, 8}, {7, 
   14}, {7, 20}, {7, 21}, {8, 17}, {8, 21}, {8, 22}, {11, 17}, {11, 20}, {11, 
   34}, {12, 22}, {12, 34}, {17, 4}, {17, 8}, {17, 34}, {18, 8}, {18, 17}, 
   {18, 34}, {29, 6}, {29, 14}, {29, 17}, {29, 22}, {30, 14}, {30, 22}, {55, 
   17}, {67, 7}, {67, 17}, {67, 20}, {67, 21}, {84, 17}, {86, 17}, {88, 17}, 
   {94, 17}, {4, 1}, {4, 7}, {4, 8}, {4, 21}, {5, 1}, {7, 4}, {7, 8}, {7, 
   21}, {17, 5}, {21, 8}, {21, 21}, {22, 8}, {22, 21}, {37, 1}, {41, 4}, {41, 
   8}, {41, 21}, {47, 1}, {47, 5}, {47, 8}, {47, 21}, {78, 5}, {84, 5}, {86, 
   5}, {96, 1}, {96, 4}, {96, 5}, {2, 16}, {2, 25}, {3, 6}, {3, 11}, {3, 14}, 
   {3, 17}, {3, 20}, {4, 11}, {4, 17}, {4, 23}, {4, 30}, {6, 14}, {6, 16}, 
   {6, 25}, {7, 3}, {7, 17}, {7, 20}, {7, 30}, {11, 4}, {11, 11}, {11, 14}, 
   {11, 25}, {13, 2}, {13, 16}, {13, 20}, {13, 23}, {19, 11}, {19, 23}, {20, 
   25}, {20, 30}, {27, 16}, {27, 25}, {29, 11}, {29, 16}, {29, 20}, {31, 14}, 
   {31, 16}, {31, 25}, {32, 4}, {32, 11}, {32, 14}, {32, 25}, {35, 14}, {35, 
   16}, {35, 17}, {37, 11}, {37, 23}, {39, 11}, {39, 20}, {39, 23}, {40, 16}, 
   {40, 20}, {40, 30}, {49, 11}, {49, 16}, {50, 11}, {50, 16}, {54, 11}, {54, 
   16}, {57, 11}, {57, 16}, {57, 23}, {57, 30}, {62, 3}, {62, 20}, {63, 11}, 
   {63, 16}, {66, 16}, {66, 17}, {67, 16}, {67, 17}, {74, 16}, {74, 17}, {75, 
   14}, {93, 11}, {93, 16}, {2, 10}, {2, 16}, {2, 25}, {2, 32}, {3, 10}, {3, 
   11}, {3, 14}, {3, 16}, {3, 17}, {3, 20}, {4, 7}, {4, 11}, {4, 17}, {4, 
   30}, {6, 2}, {6, 10}, {6, 20}, {6, 25}, {7, 14}, {7, 17}, {7, 30}, {11, 
   4}, {11, 17}, {11, 20}, {11, 32}, {13, 2}, {13, 10}, {13, 14}, {13, 30}, 
   {19, 17}, {19, 30}, {20, 25}, {20, 30}, {27, 10}, {27, 32}, {29, 14}, {29, 
   16}, {29, 17}, {31, 10}, {31, 20}, {31, 32}, {32, 10}, {32, 20}, {32, 25}, 
   {35, 10}, {35, 11}, {35, 20}, {37, 17}, {37, 30}, {39, 14}, {39, 17}, {39, 
   30}, {40, 2}, {40, 14}, {40, 17}, {40, 30}, {54, 25}, {54, 32}, {62, 14}, 
   {62, 16}, {62, 17}, {75, 10}, {75, 11}, {75, 20}, {79, 10}, {79, 17}, {80, 
   10}, {80, 17}, {81, 10}, {81, 17}, {82, 10}, {82, 17}, {83, 10}, {83, 17}, 
   {87, 10}, {87, 17}, {93, 10}, {93, 17}, {2, 16}, {2, 25}, {3, 6}, {3, 10}, 
   {3, 11}, {3, 14}, {3, 16}, {3, 17}, {3, 20}, {4, 7}, {4, 11}, {4, 17}, {6, 
   14}, {6, 16}, {6, 25}, {7, 3}, {7, 11}, {7, 14}, {7, 23}, {9, 2}, {9, 23}, 
   {9, 25}, {11, 4}, {11, 11}, {11, 14}, {11, 25}, {13, 2}, {13, 10}, {13, 
   14}, {13, 16}, {13, 20}, {13, 23}, {19, 11}, {19, 23}, {27, 16}, {27, 25}, 
   {28, 14}, {28, 16}, {28, 25}, {29, 6}, {29, 10}, {29, 11}, {29, 16}, {29, 
   20}, {35, 7}, {35, 10}, {35, 11}, {35, 14}, {35, 16}, {35, 17}, {35, 20}, 
   {36, 14}, {36, 17}, {36, 23}, {39, 11}, {39, 20}, {39, 23}, {40, 20}, {49, 
   11}, {49, 14}, {49, 23}, {50, 11}, {50, 14}, {50, 23}, {54, 11}, {54, 23}, 
   {57, 11}, {57, 23}, {62, 20}, {63, 11}, {63, 14}, {63, 23}, {67, 14}, {67, 
   17}, {67, 23}, {74, 11}, {74, 23}, {75, 3}, {75, 7}, {76, 6}, {76, 11}, 
   {76, 16}, {76, 20}, {77, 10}, {77, 11}, {77, 16}, {77, 23}, {79, 6}, {79, 
   11}, {79, 14}, {79, 16}, {79, 20}, {80, 6}, {80, 16}, {80, 23}, {81, 10}, 
   {81, 14}, {81, 20}, {81, 23}, {82, 20}, {93, 11}, {93, 23}, {2, 6}, {2, 
   10}, {2, 16}, {2, 36}, {3, 6}, {3, 10}, {3, 16}, {4, 7}, {4, 23}, {4, 30}, 
   {6, 3}, {7, 4}, {7, 23}, {7, 30}, {7, 36}, {9, 2}, {9, 23}, {9, 30}, {13, 
   10}, {13, 16}, {13, 23}, {13, 30}, {27, 6}, {27, 10}, {27, 16}, {27, 36}, 
   {31, 6}, {31, 10}, {31, 16}, {32, 4}, {32, 10}, {32, 30}, {35, 6}, {35, 
   10}, {35, 16}, {36, 4}, {36, 23}, {36, 30}, {37, 23}, {37, 30}, {40, 16}, 
   {40, 30}, {49, 10}, {49, 23}, {50, 10}, {50, 23}, {54, 6}, {54, 16}, {54, 
   23}, {57, 16}, {57, 30}, {62, 10}, {62, 30}, {62, 36}, {63, 10}, {63, 23}, 
   {66, 16}, {66, 30}, {67, 4}, {67, 16}, {67, 23}, {74, 4}, {74, 16}, {74, 
   23}, {75, 4}, {75, 10}, {75, 30}, {77, 6}, {77, 23}, {77, 30}, {77, 36}, 
   {79, 6}, {79, 10}, {79, 30}, {80, 10}, {80, 23}, {80, 36}, {81, 10}, {81, 
   23}, {81, 36}, {82, 10}, {82, 30}, {83, 6}, {83, 10}, {83, 30}, {87, 4}, 
   {87, 10}, {87, 30}, {93, 10}, {93, 16}, {93, 23}, {93, 30}, {3, 10}, {3, 
   11}, {3, 14}, {3, 16}, {3, 17}, {3, 20}, {4, 17}, {4, 30}, {4, 38}, {6, 
   3}, {6, 14}, {6, 16}, {6, 25}, {7, 3}, {7, 17}, {7, 20}, {7, 30}, {7, 36}, 
   {9, 25}, {9, 30}, {11, 4}, {11, 11}, {11, 14}, {11, 17}, {11, 20}, {11, 
   25}, {13, 16}, {13, 20}, {13, 30}, {27, 36}, {29, 10}, {29, 11}, {29, 14}, 
   {29, 16}, {29, 17}, {29, 20}, {30, 2}, {30, 10}, {30, 20}, {30, 25}, {31, 
   16}, {31, 20}, {31, 25}, {32, 20}, {35, 10}, {35, 11}, {35, 14}, {35, 16}, 
   {35, 17}, {35, 20}, {37, 17}, {37, 30}, {37, 38}, {38, 14}, {38, 17}, {38, 
   30}, {40, 10}, {40, 16}, {50, 3}, {50, 16}, {50, 20}, {50, 25}, {54, 16}, 
   {54, 25}, {57, 16}, {57, 25}, {57, 38}, {62, 2}, {62, 10}, {62, 16}, {63, 
   16}, {63, 25}, {63, 36}, {66, 14}, {66, 16}, {66, 25}, {67, 14}, {67, 16}, 
   {67, 25}, {74, 14}, {74, 16}, {74, 25}, {75, 20}, {76, 14}, {76, 16}, {76, 
   17}, {77, 10}, {77, 11}, {77, 17}, {77, 25}, {77, 36}, {79, 6}, {79, 17}, 
   {79, 25}, {80, 14}, {80, 16}, {80, 17}, {80, 20}, {82, 2}, {82, 10}, {82, 
   16}, {83, 6}, {83, 11}, {83, 14}, {83, 20}, {83, 25}, {87, 20}, {93, 16}, 
   {93, 25}, {2, 6}, {2, 10}, {2, 16}, {2, 25}, {2, 32}, {2, 36}, {3, 6}, {3, 
   10}, {3, 16}, {4, 38}, {6, 2}, {6, 3}, {6, 25}, {6, 32}, {7, 36}, {9, 2}, 
   {9, 25}, {9, 32}, {11, 4}, {11, 25}, {11, 32}, {13, 2}, {13, 10}, {13, 
   16}, {27, 2}, {27, 10}, {27, 16}, {27, 25}, {27, 32}, {27, 36}, {30, 2}, 
   {30, 25}, {30, 32}, {31, 2}, {31, 10}, {31, 16}, {32, 10}, {32, 32}, {35, 
   6}, {35, 10}, {35, 16}, {37, 38}, {40, 2}, {40, 16}, {40, 32}, {49, 10}, 
   {49, 32}, {50, 2}, {50, 10}, {50, 25}, {54, 2}, {54, 16}, {54, 32}, {57, 
   16}, {57, 25}, {57, 38}, {62, 2}, {62, 10}, {62, 32}, {62, 36}, {63, 2}, 
   {63, 10}, {63, 25}, {66, 16}, {66, 25}, {67, 16}, {67, 25}, {74, 16}, {74, 
   25}, {75, 10}, {75, 32}, {77, 6}, {77, 25}, {77, 32}, {77, 36}, {79, 6}, 
   {79, 10}, {79, 25}, {80, 10}, {80, 32}, {80, 36}, {81, 10}, {81, 32}, {81, 
   36}, {82, 2}, {82, 10}, {82, 32}, {83, 6}, {83, 10}, {83, 25}, {87, 10}, 
   {87, 32}, {93, 10}, {93, 16}, {93, 25}, {93, 32}, {1, 8}, {1, 21}, {1, 
   27}, {1, 34}, {3, 6}, {3, 11}, {3, 20}, {3, 29}, {4, 8}, {4, 17}, {4, 27}, 
   {6, 14}, {6, 20}, {6, 22}, {6, 29}, {7, 8}, {7, 11}, {7, 14}, {7, 17}, {7, 
   20}, {7, 21}, {8, 1}, {8, 8}, {8, 11}, {8, 22}, {11, 17}, {11, 20}, {11, 
   34}, {15, 11}, {15, 20}, {15, 22}, {16, 8}, {16, 11}, {16, 29}, {17, 8}, 
   {17, 34}, {30, 20}, {30, 22}, {32, 4}, {32, 17}, {32, 20}, {32, 27}, {33, 
   20}, {33, 22}, {34, 27}, {34, 29}, {55, 8}, {55, 20}, {55, 22}, {55, 29}, 
   {56, 1}, {56, 8}, {56, 20}, {56, 27}, {56, 34}, {77, 8}, {77, 20}, {80, 
   8}, {80, 14}, {80, 17}, {84, 11}, {84, 20}, {84, 21}, {86, 8}, {86, 20}, 
   {94, 8}, {94, 20}, {1, 21}, {1, 34}, {3, 14}, {3, 17}, {3, 29}, {4, 11}, 
   {4, 21}, {4, 34}, {6, 14}, {6, 29}, {7, 11}, {7, 17}, {8, 1}, {8, 17}, {8, 
   21}, {8, 29}, {11, 4}, {11, 11}, {11, 14}, {11, 34}, {15, 14}, {15, 17}, 
   {15, 29}, {16, 1}, {16, 17}, {16, 21}, {16, 29}, {17, 21}, {17, 34}, {30, 
   14}, {30, 29}, {32, 4}, {32, 11}, {32, 21}, {32, 34}, {33, 14}, {33, 29}, 
   {34, 1}, {34, 29}, {34, 34}, {80, 7}, {80, 11}, {83, 14}, {83, 21}, {84, 
   7}, {84, 17}, {87, 14}, {87, 21}, {88, 14}, {88, 21}, {94, 14}, {94, 21}, 
   {1, 8}, {1, 27}, {3, 11}, {3, 14}, {3, 17}, {3, 20}, {3, 22}, {3, 29}, {4, 
   1}, {4, 8}, {4, 11}, {4, 17}, {4, 21}, {4, 27}, {6, 3}, {6, 20}, {6, 22}, 
   {6, 29}, {7, 3}, {7, 8}, {7, 11}, {7, 14}, {7, 17}, {7, 20}, {7, 21}, {8, 
   17}, {8, 21}, {8, 22}, {12, 1}, {12, 22}, {12, 27}, {16, 1}, {16, 22}, 
   {16, 29}, {18, 8}, {18, 17}, {18, 27}, {29, 11}, {29, 20}, {29, 22}, {31, 
   14}, {31, 22}, {32, 4}, {32, 11}, {32, 14}, {32, 27}, {34, 27}, {34, 29}, 
   {35, 11}, {35, 20}, {35, 22}, {36, 4}, {36, 14}, {36, 17}, {36, 21}, {55, 
   8}, {55, 29}, {56, 8}, {56, 22}, {66, 7}, {66, 11}, {66, 21}, {66, 22}, 
   {67, 8}, {67, 14}, {67, 21}, {67, 22}, {75, 4}, {75, 14}, {75, 21}, {76, 
   11}, {76, 20}, {76, 22}, {77, 8}, {77, 11}, {77, 14}, {77, 20}, {77, 22}, 
   {79, 11}, {80, 8}, {80, 22}, {83, 6}, {84, 8}, {84, 22}, {86, 17}, {86, 
   21}, {86, 22}, {87, 4}, {88, 8}, {88, 22}, {89, 17}, {89, 21}, {89, 22}, 
   {94, 8}, {94, 22}, {1, 4}, {1, 8}, {1, 21}, {3, 11}, {3, 20}, {3, 22}, {4, 
   7}, {4, 8}, {4, 11}, {4, 27}, {6, 20}, {6, 22}, {7, 4}, {7, 8}, {7, 11}, 
   {7, 14}, {7, 17}, {7, 20}, {7, 21}, {8, 1}, {8, 8}, {8, 11}, {8, 22}, {11, 
   4}, {11, 11}, {11, 14}, {11, 17}, {11, 20}, {11, 27}, {12, 1}, {12, 22}, 
   {12, 27}, {29, 11}, {29, 20}, {29, 22}, {30, 20}, {30, 22}, {32, 17}, {37, 
   7}, {37, 8}, {37, 11}, {37, 27}, {38, 11}, {38, 14}, {38, 21}, {55, 8}, 
   {55, 27}, {56, 8}, {56, 27}, {66, 7}, {66, 14}, {66, 17}, {66, 27}, {67, 
   7}, {67, 8}, {67, 14}, {67, 20}, {67, 27}, {74, 7}, {74, 8}, {74, 14}, 
   {77, 8}, {77, 11}, {77, 27}, {78, 1}, {78, 8}, {78, 27}, {80, 8}, {80, 
   11}, {80, 27}, {83, 17}, {84, 1}, {84, 8}, {84, 27}, {85, 8}, {85, 11}, 
   {85, 21}, {86, 8}, {86, 27}, {87, 11}, {87, 14}, {87, 17}, {87, 27}, {94, 
   8}, {94, 27}, {1, 4}, {1, 8}, {1, 21}, {3, 6}, {3, 22}, {3, 29}, {6, 22}, 
   {6, 29}, {7, 4}, {7, 8}, {7, 21}, {8, 1}, {8, 8}, {8, 21}, {8, 22}, {8, 
   29}, {12, 1}, {12, 22}, {12, 29}, {15, 8}, {15, 21}, {16, 1}, {16, 22}, 
   {16, 29}, {17, 4}, {17, 8}, {17, 21}, {29, 6}, {29, 22}, {29, 29}, {31, 
   22}, {31, 29}, {32, 4}, {32, 21}, {32, 29}, {35, 6}, {35, 22}, {35, 29}, 
   {55, 8}, {55, 29}, {56, 4}, {56, 8}, {56, 22}, {66, 3}, {66, 4}, {66, 7}, 
   {66, 8}, {66, 21}, {66, 22}, {66, 29}, {66, 37}, {67, 3}, {67, 7}, {67, 
   22}, {67, 29}, {67, 37}, {76, 6}, {76, 22}, {76, 29}, {77, 6}, {77, 8}, 
   {77, 22}, {80, 6}, {80, 8}, {80, 22}, {83, 6}, {83, 21}, {83, 29}, {84, 
   21}, {84, 22}, {86, 21}, {86, 22}, {87, 4}, {87, 21}, {87, 29}, {88, 4}, 
   {88, 8}, {88, 22}, {89, 3}, {89, 22}, {89, 29}, {89, 37}, {94, 8}, {94, 
   21}, {94, 22}, {94, 29}, {1, 27}, {1, 34}, {4, 1}, {4, 27}, {4, 34}, {6, 
   14}, {6, 20}, {7, 3}, {7, 4}, {7, 14}, {7, 20}, {11, 4}, {11, 14}, {11, 
   20}, {11, 27}, {11, 34}, {12, 1}, {12, 27}, {12, 34}, {15, 3}, {15, 7}, 
   {15, 14}, {15, 20}, {17, 1}, {17, 27}, {17, 34}, {29, 6}, {30, 6}, {30, 
   14}, {30, 20}, {32, 7}, {32, 20}, {32, 34}, {33, 3}, {33, 14}, {33, 20}, 
   {37, 1}, {37, 27}, {37, 34}, {55, 3}, {55, 20}, {55, 27}, {56, 20}, {56, 
   34}, {66, 4}, {66, 27}, {66, 34}, {66, 40}, {67, 3}, {67, 27}, {67, 34}, 
   {67, 40}, {77, 14}, {77, 27}, {78, 1}, {78, 27}, {78, 34}, {80, 14}, {80, 
   27}, {83, 7}, {83, 20}, {83, 34}, {83, 40}, {84, 1}, {84, 20}, {84, 27}, 
   {86, 1}, {86, 20}, {86, 27}, {87, 4}, {87, 7}, {87, 20}, {87, 27}, {88, 
   4}, {88, 7}, {88, 14}, {88, 34}, {94, 14}, {94, 20}, {94, 27}, {94, 34}, 
   {1, 5}, {1, 8}, {1, 12}, {1, 18}, {1, 21}, {2, 9}, {2, 28}, {4, 7}, {4, 
   18}, {4, 21}, {4, 30}, {5, 9}, {5, 18}, {5, 28}, {7, 4}, {7, 21}, {7, 30}, 
   {9, 9}, {9, 12}, {9, 30}, {13, 28}, {13, 30}, {14, 8}, {14, 12}, {14, 28}, 
   {17, 8}, {17, 9}, {17, 18}, {21, 8}, {21, 9}, {21, 18}, {23, 5}, {23, 9}, 
   {23, 28}, {24, 9}, {24, 12}, {24, 28}, {37, 7}, {37, 12}, {37, 21}, {37, 
   30}, {38, 21}, {38, 30}, {44, 1}, {45, 2}, {45, 5}, {47, 8}, {47, 9}, {47, 
   18}, {48, 8}, {48, 9}, {48, 18}, {51, 4}, {51, 8}, {51, 9}, {51, 12}, {52, 
   8}, {52, 9}, {52, 18}, {57, 12}, {59, 12}, {95, 12}, {1, 4}, {1, 8}, {1, 
   21}, {4, 1}, {4, 12}, {4, 18}, {5, 1}, {5, 12}, {5, 18}, {17, 4}, {17, 8}, 
   {17, 21}, {18, 12}, {18, 18}, {22, 5}, {22, 8}, {22, 21}, {37, 1}, {37, 
   12}, {37, 18}, {42, 5}, {42, 8}, {42, 12}, {42, 18}, {42, 21}, {47, 5}, 
   {48, 1}, {48, 5}, {48, 8}, {48, 21}, {52, 1}, {52, 8}, {52, 12}, {52, 18}, 
   {52, 21}, {78, 1}, {78, 5}, {78, 12}, {78, 18}, {84, 1}, {84, 5}, {84, 
   12}, {84, 18}, {86, 1}, {86, 5}, {86, 12}, {86, 18}, {96, 5}, {4, 8}, {4, 
   12}, {4, 18}, {4, 21}, {5, 12}, {5, 18}, {7, 4}, {7, 8}, {7, 21}, {14, 5}, 
   {14, 8}, {14, 12}, {14, 18}, {14, 21}, {22, 5}, {37, 4}, {37, 12}, {37, 
   18}, {41, 4}, {41, 8}, {41, 21}, {42, 5}, {42, 8}, {42, 12}, {42, 18}, 
   {42, 21}, {51, 8}, {51, 12}, {51, 18}, {51, 21}, {96, 4}, {96, 12}, {96, 
   18}, {4, 12}, {4, 18}, {7, 4}, {7, 8}, {7, 21}, {42, 5}, {42, 8}, {42, 
   12}, {42, 18}, {42, 21}, {51, 4}, {51, 8}, {51, 21}, {85, 8}, {85, 12}, 
   {85, 18}, {85, 21}, {96, 8}, {96, 12}, {96, 18}, {96, 21}, {7, 41}, {48, 
   41}, {78, 1}, {78, 12}, {78, 18}, {84, 1}, {84, 12}, {84, 18}, {84, 41}, 
   {97, 12}, {97, 18}, {4, 1}, {4, 12}, {4, 18}, {5, 41}, {7, 41}, {22, 41}, 
   {38, 41}, {42, 5}, {42, 12}, {42, 18}, {51, 41}, {85, 1}, {85, 12}, {85, 
   18}, {85, 41}, {96, 1}, {96, 12}, {96, 18}, {96, 41}, {97, 5}, {4, 1}, {4, 
   12}, {4, 18}, {5, 1}, {5, 12}, {5, 18}, {7, 41}, {17, 4}, {18, 4}, {18, 
   12}, {18, 18}, {37, 1}, {37, 12}, {37, 18}, {42, 12}, {42, 18}, {51, 4}, 
   {51, 12}, {51, 18}, {52, 41}, {86, 1}, {86, 12}, {86, 18}, {86, 41}, {97, 
   5}, {97, 12}, {97, 18}, {4, 1}, {4, 12}, {4, 18}, {14, 12}, {14, 18}, {37, 
   1}, {37, 12}, {37, 18}, {38, 41}, {78, 41}, {85, 1}, {85, 12}, {85, 18}, 
   {85, 41}, {97, 41}, {1, 4}, {1, 8}, {1, 21}, {7, 8}, {7, 21}, {7, 41}, 
   {21, 4}, {21, 8}, {21, 21}, {41, 7}, {41, 8}, {41, 21}, {48, 4}, {48, 8}, 
   {48, 21}, {48, 41}, {78, 7}, {78, 8}, {78, 21}, {84, 8}, {84, 21}, {84, 
   41}, {96, 7}, {96, 8}, {96, 21}, {97, 7}, {97, 8}, {97, 21}, {4, 38}, {5, 
   1}, {7, 4}, {17, 4}, {18, 12}, {18, 18}, {19, 1}, {19, 12}, {19, 18}, {20, 
   1}, {20, 12}, {21, 5}, {22, 12}, {22, 18}, {23, 5}, {24, 1}, {24, 12}, 
   {24, 18}, {37, 1}, {37, 12}, {37, 18}, {37, 38}, {43, 1}, {43, 18}, {44, 
   1}, {44, 18}, {45, 1}, {45, 18}, {46, 1}, {46, 12}, {48, 12}, {48, 18}, 
   {51, 18}, {52, 5}, {52, 12}, {57, 12}, {57, 38}, {59, 2}, {59, 5}, {59, 
   12}, {60, 1}, {60, 12}, {61, 1}, {61, 12}, {78, 1}, {78, 12}, {78, 18}, 
   {84, 1}, {84, 4}, {84, 7}, {84, 12}, {84, 18}, {85, 1}, {85, 18}, {86, 1}, 
   {86, 12}, {95, 12}, {95, 18}, {96, 1}, {96, 12}, {1, 4}, {1, 8}, {1, 12}, 
   {1, 24}, {3, 7}, {3, 17}, {3, 33}, {4, 8}, {4, 11}, {4, 17}, {4, 21}, {5, 
   12}, {5, 24}, {7, 3}, {7, 8}, {7, 17}, {7, 33}, {8, 8}, {8, 11}, {8, 24}, 
   {10, 24}, {10, 33}, {14, 8}, {14, 12}, {14, 33}, {20, 8}, {21, 4}, {21, 
   8}, {21, 12}, {21, 24}, {22, 12}, {22, 24}, {26, 8}, {32, 8}, {35, 7}, 
   {35, 17}, {35, 33}, {36, 8}, {36, 17}, {36, 33}, {37, 11}, {37, 12}, {37, 
   21}, {40, 8}, {43, 8}, {44, 8}, {45, 8}, {46, 8}, {48, 4}, {51, 4}, {52, 
   8}, {57, 8}, {60, 8}, {61, 8}, {66, 8}, {67, 8}, {69, 8}, {70, 8}, {73, 
   8}, {74, 8}, {75, 8}, {79, 8}, {80, 8}, {81, 8}, {82, 8}, {83, 8}, {85, 
   11}, {85, 12}, {85, 21}, {86, 8}, {87, 8}, {90, 8}, {91, 8}, {92, 8}, {93, 
   8}, {94, 8}, {95, 8}, {1, 5}, {1, 8}, {1, 12}, {1, 18}, {1, 21}, {2, 15}, 
   {2, 35}, {4, 1}, {4, 18}, {4, 21}, {4, 23}, {5, 12}, {5, 15}, {5, 35}, {7, 
   8}, {7, 21}, {7, 23}, {7, 30}, {9, 2}, {9, 15}, {9, 18}, {9, 30}, {14, 5}, 
   {14, 8}, {14, 12}, {14, 35}, {17, 12}, {17, 15}, {17, 21}, {19, 8}, {19, 
   18}, {19, 30}, {20, 8}, {20, 18}, {20, 23}, {21, 8}, {21, 15}, {21, 18}, 
   {23, 15}, {23, 35}, {38, 8}, {38, 30}, {39, 8}, {39, 30}, {40, 23}, {40, 
   35}, {42, 5}, {42, 8}, {42, 12}, {42, 35}, {46, 1}, {46, 8}, {46, 15}, 
   {46, 18}, {52, 8}, {52, 15}, {57, 8}, {57, 15}, {57, 23}, {57, 30}, {60, 
   8}, {60, 15}, {61, 8}, {61, 15}, {78, 12}, {78, 15}, {78, 21}, {84, 12}, 
   {84, 15}, {84, 21}, {85, 12}, {85, 15}, {85, 21}, {86, 12}, {95, 8}, {95, 
   15}, {1, 5}, {1, 8}, {1, 9}, {1, 12}, {1, 15}, {1, 18}, {1, 21}, {2, 15}, 
   {2, 35}, {4, 1}, {4, 8}, {4, 12}, {4, 30}, {5, 12}, {5, 15}, {5, 35}, {7, 
   8}, {7, 21}, {9, 2}, {9, 9}, {9, 12}, {9, 15}, {9, 18}, {9, 30}, {13, 2}, 
   {13, 30}, {13, 35}, {14, 5}, {14, 8}, {14, 12}, {14, 35}, {17, 8}, {17, 
   9}, {17, 12}, {17, 15}, {17, 18}, {17, 21}, {18, 7}, {18, 12}, {18, 21}, 
   {18, 30}, {19, 8}, {19, 18}, {19, 30}, {20, 8}, {20, 18}, {20, 30}, {21, 
   8}, {21, 9}, {21, 15}, {21, 18}, {23, 15}, {23, 35}, {24, 12}, {24, 15}, 
   {24, 35}, {37, 7}, {37, 12}, {37, 21}, {37, 30}, {38, 8}, {38, 30}, {39, 
   8}, {39, 30}, {41, 8}, {41, 30}, {43, 12}, {44, 12}, {45, 12}, {46, 8}, 
   {46, 18}, {46, 30}, {47, 8}, {47, 15}, {47, 18}, {48, 8}, {48, 9}, {48, 
   15}, {48, 30}, {51, 1}, {51, 12}, {51, 15}, {51, 18}, {51, 30}, {52, 15}, 
   {52, 30}, {57, 8}, {57, 30}, {60, 8}, {60, 9}, {60, 12}, {60, 18}, {61, 
   8}, {61, 18}, {61, 30}, {84, 7}, {84, 8}, {84, 30}, {85, 7}, {85, 12}, 
   {85, 21}, {85, 30}, {86, 7}, {95, 8}, {95, 30}, {1, 4}, {1, 18}, {1, 21}, 
   {1, 31}, {3, 17}, {3, 26}, {5, 18}, {5, 31}, {7, 3}, {7, 11}, {7, 21}, {7, 
   26}, {8, 17}, {8, 21}, {8, 31}, {10, 26}, {10, 31}, {14, 18}, {14, 21}, 
   {14, 26}, {20, 21}, {21, 4}, {21, 18}, {21, 21}, {21, 31}, {22, 18}, {22, 
   31}, {26, 21}, {32, 21}, {35, 7}, {35, 11}, {35, 26}, {36, 11}, {36, 21}, 
   {36, 26}, {37, 11}, {37, 18}, {37, 21}, {40, 21}, {43, 21}, {44, 21}, {45, 
   21}, {46, 21}, {48, 4}, {48, 21}, {51, 4}, {51, 21}, {52, 21}, {53, 21}, 
   {57, 21}, {58, 21}, {60, 21}, {61, 21}, {69, 21}, {70, 21}, {73, 21}, {74, 
   4}, {74, 11}, {74, 17}, {79, 21}, {80, 21}, {81, 21}, {82, 21}, {83, 21}, 
   {84, 21}, {85, 4}, {85, 17}, {85, 18}, {86, 21}, {87, 21}, {88, 21}, {90, 
   21}, {91, 21}, {92, 21}, {93, 21}, {94, 21}, {95, 21}, {96, 21}, {1, 5}, 
   {1, 8}, {1, 12}, {1, 18}, {1, 21}, {2, 9}, {2, 28}, {4, 12}, {4, 21}, {4, 
   30}, {5, 9}, {5, 18}, {5, 28}, {7, 8}, {7, 21}, {7, 23}, {7, 30}, {9, 2}, 
   {9, 9}, {9, 12}, {9, 23}, {14, 5}, {14, 18}, {14, 21}, {14, 28}, {17, 8}, 
   {17, 9}, {17, 18}, {19, 12}, {19, 21}, {19, 23}, {20, 9}, {20, 12}, {20, 
   30}, {21, 9}, {21, 12}, {21, 21}, {23, 9}, {23, 28}, {37, 4}, {37, 7}, 
   {38, 8}, {38, 23}, {39, 21}, {39, 23}, {40, 28}, {40, 30}, {42, 5}, {42, 
   18}, {42, 21}, {42, 28}, {43, 9}, {43, 21}, {44, 9}, {44, 21}, {45, 9}, 
   {45, 21}, {46, 1}, {46, 12}, {51, 9}, {51, 21}, {57, 23}, {57, 30}, {59, 
   9}, {59, 21}, {78, 4}, {78, 9}, {78, 18}, {78, 21}, {84, 8}, {84, 9}, {84, 
   18}, {85, 4}, {85, 18}, {86, 8}, {86, 9}, {86, 18}, {95, 9}, {95, 21}, 
   {96, 9}, {96, 21}, {1, 4}, {1, 8}, {1, 21}, {4, 1}, {4, 7}, {4, 23}, {4, 
   30}, {7, 4}, {7, 8}, {7, 21}, {7, 23}, {7, 30}, {9, 2}, {9, 23}, {9, 30}, 
   {13, 2}, {13, 23}, {13, 30}, {14, 5}, {14, 8}, {14, 21}, {17, 1}, {18, 7}, 
   {18, 23}, {18, 30}, {19, 7}, {19, 8}, {19, 21}, {20, 8}, {20, 30}, {21, 
   4}, {21, 8}, {21, 21}, {22, 41}, {23, 5}, {37, 7}, {37, 23}, {37, 30}, 
   {38, 8}, {38, 21}, {39, 7}, {39, 8}, {39, 21}, {41, 4}, {41, 23}, {41, 
   30}, {43, 21}, {43, 23}, {44, 21}, {44, 23}, {45, 21}, {45, 23}, {46, 8}, 
   {46, 30}, {48, 4}, {48, 23}, {48, 30}, {48, 41}, {51, 8}, {51, 30}, {51, 
   41}, {52, 8}, {52, 30}, {52, 41}, {57, 7}, {57, 8}, {57, 23}, {59, 2}, 
   {59, 5}, {59, 21}, {59, 23}, {60, 4}, {60, 8}, {60, 23}, {61, 8}, {61, 
   30}, {78, 4}, {78, 8}, {78, 21}, {78, 41}, {84, 4}, {84, 7}, {84, 23}, 
   {84, 30}, {84, 41}, {85, 7}, {85, 8}, {85, 30}, {86, 7}, {86, 21}, {86, 
   23}, {86, 41}, {95, 8}, {95, 21}, {95, 23}, {95, 30}, {96, 4}, {96, 8}, 
   {96, 23}, {96, 41}, {97, 41}, {1, 5}, {1, 12}, {1, 21}, {1, 31}, {3, 17}, 
   {3, 26}, {4, 7}, {4, 8}, {4, 12}, {4, 18}, {4, 21}, {5, 12}, {5, 18}, {5, 
   24}, {5, 31}, {7, 8}, {7, 17}, {7, 26}, {8, 1}, {8, 17}, {8, 21}, {8, 24}, 
   {14, 5}, {14, 8}, {14, 12}, {14, 26}, {16, 17}, {16, 21}, {16, 31}, {20, 
   12}, {20, 17}, {22, 12}, {22, 24}, {25, 12}, {25, 24}, {26, 12}, {26, 17}, 
   {26, 26}, {26, 31}, {32, 12}, {32, 17}, {35, 17}, {35, 26}, {37, 12}, {37, 
   17}, {37, 21}, {40, 12}, {40, 17}, {41, 8}, {41, 17}, {41, 26}, {42, 5}, 
   {42, 8}, {42, 12}, {42, 26}, {43, 12}, {43, 17}, {44, 12}, {44, 17}, {45, 
   12}, {45, 17}, {46, 12}, {46, 17}, {48, 12}, {48, 17}, {51, 8}, {51, 17}, 
   {51, 18}, {52, 12}, {52, 17}, {53, 24}, {53, 31}, {57, 12}, {57, 17}, {58, 
   12}, {58, 17}, {60, 12}, {60, 17}, {61, 12}, {61, 17}, {66, 12}, {66, 17}, 
   {67, 12}, {67, 17}, {69, 12}, {69, 17}, {70, 12}, {70, 17}, {73, 12}, {73, 
   17}, {74, 4}, {74, 21}, {75, 12}, {75, 17}, {79, 12}, {79, 17}, {80, 12}, 
   {80, 17}, {81, 12}, {81, 17}, {82, 12}, {82, 17}, {83, 12}, {83, 17}, {84, 
   12}, {84, 17}, {86, 12}, {86, 17}, {87, 12}, {87, 17}, {88, 12}, {88, 17}, 
   {90, 12}, {90, 17}, {91, 12}, {91, 17}, {92, 12}, {92, 17}, {93, 12}, {93, 
   17}, {94, 12}, {94, 17}, {95, 12}, {95, 17}, {1, 12}, {1, 21}, {1, 24}, 
   {2, 9}, {2, 28}, {3, 17}, {3, 26}, {4, 8}, {4, 11}, {4, 12}, {4, 17}, {4, 
   18}, {4, 21}, {4, 30}, {5, 9}, {5, 18}, {5, 28}, {7, 4}, {7, 8}, {7, 17}, 
   {7, 21}, {7, 26}, {7, 30}, {8, 1}, {8, 8}, {8, 11}, {8, 17}, {8, 21}, {8, 
   24}, {9, 9}, {9, 12}, {9, 30}, {10, 3}, {10, 24}, {10, 26}, {13, 28}, {13, 
   30}, {14, 5}, {14, 26}, {14, 28}, {17, 5}, {17, 9}, {17, 24}, {18, 11}, 
   {18, 12}, {18, 21}, {19, 12}, {19, 18}, {20, 2}, {20, 18}, {20, 24}, {21, 
   5}, {21, 15}, {21, 24}, {22, 18}, {22, 24}, {23, 9}, {23, 28}, {24, 9}, 
   {24, 18}, {24, 28}, {25, 12}, {25, 24}, {26, 12}, {26, 24}, {32, 12}, {32, 
   24}, {35, 17}, {35, 26}, {36, 8}, {36, 17}, {36, 26}, {37, 11}, {37, 12}, 
   {37, 17}, {37, 21}, {37, 30}, {38, 21}, {38, 30}, {40, 12}, {40, 24}, {43, 
   18}, {43, 24}, {44, 18}, {44, 24}, {45, 18}, {45, 24}, {46, 1}, {46, 9}, 
   {46, 15}, {46, 18}, {46, 24}, {47, 15}, {47, 24}, {48, 5}, {48, 9}, {48, 
   24}, {51, 15}, {51, 24}, {52, 9}, {52, 12}, {52, 18}, {52, 24}, {57, 24}, 
   {58, 12}, {58, 24}, {59, 12}, {60, 4}, {60, 18}, {60, 24}, {61, 9}, {61, 
   12}, {61, 15}, {61, 24}, {66, 8}, {66, 12}, {66, 24}, {67, 8}, {67, 12}, 
   {67, 24}, {69, 12}, {69, 24}, {70, 12}, {70, 24}, {73, 12}, {73, 24}, {74, 
   21}, {75, 8}, {75, 12}, {75, 24}, {78, 12}, {78, 21}, {78, 24}, {79, 12}, 
   {79, 24}, {80, 12}, {80, 24}, {81, 12}, {81, 24}, {82, 12}, {82, 24}, {83, 
   12}, {83, 24}, {85, 7}, {85, 17}, {85, 24}, {86, 8}, {86, 11}, {86, 21}, 
   {86, 24}, {87, 12}, {87, 24}, {88, 12}, {88, 21}, {88, 24}, {89, 8}, {89, 
   11}, {89, 24}, {90, 12}, {90, 24}, {91, 12}, {91, 24}, {92, 12}, {92, 24}, 
   {93, 12}, {93, 24}, {94, 12}, {94, 24}, {95, 24}, {1, 5}, {1, 8}, {1, 18}, 
   {1, 24}, {3, 7}, {3, 11}, {3, 17}, {3, 33}, {4, 8}, {4, 11}, {4, 17}, {4, 
   21}, {5, 1}, {5, 18}, {5, 24}, {5, 31}, {7, 11}, {7, 21}, {7, 33}, {8, 1}, 
   {8, 8}, {8, 11}, {8, 31}, {14, 5}, {14, 18}, {14, 21}, {14, 33}, {16, 8}, 
   {16, 11}, {16, 24}, {20, 11}, {20, 18}, {22, 18}, {22, 31}, {25, 18}, {25, 
   31}, {26, 11}, {26, 18}, {26, 24}, {26, 33}, {32, 11}, {32, 18}, {35, 11}, 
   {35, 33}, {37, 8}, {37, 17}, {37, 18}, {40, 11}, {40, 18}, {41, 11}, {41, 
   21}, {41, 33}, {42, 5}, {42, 18}, {42, 21}, {42, 33}, {43, 11}, {43, 18}, 
   {44, 11}, {44, 18}, {45, 11}, {45, 18}, {46, 11}, {46, 18}, {51, 4}, {51, 
   21}, {52, 11}, {52, 18}, {53, 11}, {53, 18}, {53, 24}, {53, 31}, {57, 11}, 
   {57, 18}, {60, 11}, {60, 18}, {61, 11}, {61, 18}, {69, 11}, {69, 18}, {70, 
   11}, {70, 18}, {73, 11}, {73, 18}, {74, 8}, {74, 17}, {74, 18}, {79, 11}, 
   {79, 18}, {80, 11}, {80, 18}, {81, 11}, {81, 18}, {82, 11}, {82, 18}, {83, 
   11}, {83, 18}, {85, 11}, {85, 18}, {86, 11}, {86, 18}, {87, 11}, {87, 18}, 
   {90, 11}, {90, 18}, {91, 11}, {91, 18}, {92, 11}, {92, 18}, {93, 11}, {93, 
   18}, {94, 11}, {94, 18}, {95, 11}, {95, 18}, {96, 11}, {96, 18}, {1, 8}, 
   {1, 18}, {1, 31}, {2, 15}, {2, 35}, {3, 11}, {3, 33}, {4, 8}, {4, 11}, {4, 
   12}, {4, 17}, {4, 18}, {4, 21}, {4, 23}, {5, 1}, {5, 12}, {5, 15}, {5, 
   18}, {5, 35}, {7, 4}, {7, 8}, {7, 11}, {7, 21}, {7, 23}, {7, 33}, {8, 1}, 
   {8, 8}, {8, 11}, {8, 17}, {8, 21}, {8, 31}, {9, 15}, {9, 18}, {9, 23}, 
   {10, 3}, {10, 31}, {10, 33}, {13, 23}, {13, 35}, {14, 5}, {14, 33}, {14, 
   35}, {17, 5}, {17, 15}, {17, 31}, {18, 8}, {18, 17}, {18, 18}, {20, 31}, 
   {21, 5}, {21, 15}, {21, 31}, {22, 18}, {22, 31}, {23, 5}, {23, 15}, {23, 
   35}, {24, 15}, {24, 18}, {24, 35}, {25, 18}, {25, 31}, {26, 18}, {26, 31}, 
   {32, 18}, {32, 31}, {35, 11}, {35, 33}, {36, 11}, {36, 21}, {36, 33}, {37, 
   8}, {37, 11}, {37, 17}, {37, 18}, {37, 23}, {38, 8}, {38, 23}, {40, 18}, 
   {40, 31}, {43, 31}, {44, 1}, {44, 31}, {45, 2}, {45, 5}, {45, 31}, {46, 
   31}, {47, 5}, {47, 15}, {47, 31}, {48, 5}, {48, 15}, {48, 18}, {51, 5}, 
   {51, 15}, {52, 12}, {52, 15}, {52, 31}, {53, 18}, {53, 31}, {57, 18}, {57, 
   31}, {60, 31}, {61, 31}, {66, 21}, {67, 21}, {69, 18}, {69, 31}, {70, 18}, 
   {70, 31}, {73, 18}, {73, 31}, {74, 8}, {74, 18}, {74, 31}, {75, 21}, {78, 
   8}, {78, 18}, {78, 31}, {79, 18}, {79, 31}, {80, 18}, {80, 31}, {81, 18}, 
   {81, 31}, {82, 18}, {82, 31}, {83, 18}, {83, 31}, {84, 18}, {84, 31}, {85, 
   7}, {85, 11}, {86, 8}, {86, 17}, {86, 18}, {86, 21}, {86, 31}, {87, 18}, 
   {87, 31}, {88, 8}, {89, 17}, {89, 21}, {89, 31}, {90, 18}, {90, 31}, {91, 
   18}, {91, 31}, {92, 18}, {92, 31}, {93, 18}, {93, 31}, {94, 18}, {94, 31}, 
   {95, 31}, {96, 31}, {1, 4}, {1, 8}, {1, 9}, {1, 12}, {1, 15}, {1, 18}, {1, 
   21}, {2, 9}, {2, 15}, {4, 12}, {4, 21}, {4, 23}, {5, 1}, {5, 9}, {5, 12}, 
   {5, 28}, {7, 21}, {7, 23}, {9, 2}, {9, 9}, {9, 12}, {9, 23}, {13, 2}, {13, 
   23}, {13, 28}, {14, 5}, {14, 8}, {14, 12}, {14, 18}, {14, 21}, {14, 28}, 
   {17, 4}, {17, 8}, {17, 9}, {17, 18}, {17, 21}, {21, 5}, {21, 8}, {21, 9}, 
   {21, 12}, {21, 15}, {21, 18}, {21, 21}, {22, 12}, {22, 15}, {22, 28}, {23, 
   2}, {37, 12}, {37, 21}, {37, 23}, {38, 21}, {38, 23}, {44, 12}, {44, 15}, 
   {44, 28}, {45, 9}, {45, 28}, {46, 1}, {46, 5}, {47, 4}, {47, 9}, {47, 18}, 
   {47, 21}, {48, 8}, {48, 9}, {48, 21}, {48, 28}, {51, 4}, {51, 12}, {51, 
   18}, {51, 21}, {51, 28}, {52, 4}, {52, 21}, {52, 28}, {59, 9}, {59, 28}, 
   {78, 9}, {78, 12}, {78, 18}, {78, 28}, {84, 9}, {84, 12}, {84, 18}, {84, 
   28}, {85, 12}, {86, 9}, {86, 18}, {86, 28}, {95, 9}, {95, 28}, {96, 9}, 
   {96, 18}, {96, 28}, {97, 8}, {97, 12}, {97, 28}, {1, 4}, {1, 8}, {1, 21}, 
   {2, 5}, {2, 28}, {2, 35}, {5, 28}, {5, 35}, {7, 4}, {7, 8}, {7, 21}, {13, 
   2}, {13, 28}, {13, 35}, {14, 5}, {14, 28}, {14, 35}, {18, 7}, {18, 8}, 
   {18, 21}, {19, 4}, {19, 8}, {19, 21}, {20, 2}, {20, 8}, {20, 35}, {21, 4}, 
   {21, 5}, {21, 8}, {21, 21}, {22, 2}, {22, 8}, {22, 21}, {22, 28}, {22, 
   35}, {23, 28}, {23, 35}, {24, 5}, {38, 8}, {38, 21}, {39, 4}, {39, 8}, 
   {39, 21}, {41, 4}, {41, 8}, {41, 21}, {43, 21}, {43, 35}, {44, 2}, {44, 
   21}, {44, 28}, {45, 2}, {45, 21}, {45, 28}, {46, 2}, {46, 8}, {46, 35}, 
   {47, 4}, {48, 1}, {48, 4}, {48, 5}, {48, 8}, {48, 21}, {48, 28}, {48, 35}, 
   {51, 1}, {51, 5}, {51, 21}, {51, 28}, {52, 4}, {52, 21}, {52, 28}, {57, 
   4}, {57, 8}, {57, 35}, {59, 21}, {59, 35}, {60, 4}, {60, 8}, {60, 35}, 
   {61, 2}, {61, 8}, {61, 35}, {78, 5}, {78, 28}, {78, 35}, {84, 5}, {84, 7}, 
   {84, 28}, {84, 35}, {85, 4}, {85, 7}, {85, 8}, {85, 35}, {86, 5}, {86, 7}, 
   {86, 21}, {86, 28}, {95, 8}, {95, 21}, {95, 28}, {95, 35}, {96, 4}, {96, 
   5}, {96, 8}, {96, 28}, {97, 5}, {97, 28}, {97, 35}, {1, 8}, {1, 12}, {1, 
   21}, {1, 24}, {1, 27}, {3, 7}, {3, 11}, {3, 14}, {3, 17}, {3, 29}, {3, 
   37}, {4, 7}, {4, 8}, {4, 11}, {4, 12}, {4, 17}, {4, 18}, {4, 21}, {4, 27}, 
   {5, 18}, {5, 24}, {6, 20}, {6, 29}, {7, 4}, {7, 17}, {7, 21}, {7, 26}, {8, 
   24}, {8, 29}, {10, 3}, {10, 24}, {10, 26}, {11, 4}, {11, 17}, {11, 20}, 
   {11, 27}, {12, 27}, {12, 29}, {14, 5}, {14, 8}, {14, 12}, {14, 18}, {14, 
   21}, {14, 26}, {15, 17}, {15, 26}, {17, 4}, {17, 8}, {17, 27}, {18, 8}, 
   {18, 17}, {18, 27}, {20, 17}, {20, 26}, {21, 12}, {21, 21}, {21, 24}, {22, 
   5}, {22, 12}, {22, 24}, {26, 17}, {26, 26}, {29, 14}, {29, 17}, {29, 29}, 
   {29, 37}, {30, 14}, {30, 29}, {32, 17}, {32, 26}, {37, 7}, {37, 8}, {37, 
   11}, {37, 12}, {37, 17}, {37, 18}, {37, 21}, {38, 8}, {38, 17}, {38, 26}, 
   {40, 17}, {40, 26}, {41, 8}, {41, 17}, {41, 26}, {42, 5}, {42, 8}, {42, 
   12}, {42, 26}, {43, 17}, {43, 26}, {44, 17}, {44, 26}, {45, 17}, {45, 26}, 
   {46, 17}, {46, 26}, {48, 17}, {48, 21}, {48, 26}, {51, 8}, {51, 12}, {51, 
   17}, {51, 18}, {51, 26}, {52, 17}, {52, 26}, {55, 17}, {55, 37}, {56, 1}, 
   {56, 4}, {57, 17}, {57, 26}, {58, 17}, {58, 26}, {60, 17}, {60, 26}, {61, 
   17}, {61, 26}, {67, 3}, {67, 20}, {67, 26}, {69, 17}, {69, 26}, {70, 17}, 
   {70, 26}, {73, 17}, {73, 26}, {74, 4}, {74, 11}, {74, 17}, {75, 17}, {75, 
   26}, {78, 18}, {78, 21}, {78, 26}, {79, 6}, {79, 14}, {79, 17}, {79, 20}, 
   {79, 26}, {80, 17}, {80, 26}, {81, 17}, {81, 26}, {82, 17}, {82, 26}, {83, 
   17}, {83, 26}, {84, 8}, {84, 17}, {84, 18}, {84, 21}, {84, 26}, {85, 7}, 
   {85, 17}, {85, 18}, {86, 26}, {87, 17}, {87, 26}, {88, 26}, {90, 17}, {90, 
   26}, {91, 17}, {91, 26}, {92, 17}, {92, 26}, {93, 17}, {93, 26}, {94, 26}, 
   {95, 17}, {95, 26}, {96, 12}, {96, 26}, {97, 18}, {97, 21}, {97, 26}, {1, 
   8}, {1, 18}, {1, 21}, {1, 31}, {1, 34}, {3, 7}, {3, 11}, {3, 17}, {3, 20}, 
   {3, 22}, {3, 37}, {4, 7}, {4, 8}, {4, 11}, {4, 12}, {4, 17}, {4, 18}, {4, 
   21}, {4, 34}, {5, 1}, {5, 12}, {5, 31}, {6, 14}, {6, 22}, {7, 4}, {7, 8}, 
   {7, 17}, {7, 33}, {8, 22}, {8, 31}, {10, 3}, {10, 31}, {10, 33}, {11, 4}, 
   {11, 11}, {11, 14}, {11, 34}, {12, 22}, {12, 34}, {14, 5}, {14, 8}, {14, 
   12}, {14, 18}, {14, 21}, {14, 33}, {15, 11}, {15, 33}, {17, 4}, {17, 21}, 
   {17, 34}, {18, 11}, {18, 21}, {18, 34}, {20, 11}, {20, 33}, {21, 8}, {21, 
   18}, {21, 31}, {22, 18}, {22, 31}, {26, 11}, {26, 33}, {29, 11}, {29, 20}, 
   {29, 22}, {29, 37}, {30, 20}, {30, 22}, {32, 33}, {37, 7}, {37, 8}, {37, 
   11}, {37, 12}, {37, 17}, {37, 18}, {37, 21}, {38, 17}, {38, 21}, {38, 33}, 
   {40, 11}, {40, 33}, {41, 11}, {41, 21}, {41, 33}, {42, 5}, {42, 18}, {42, 
   21}, {42, 33}, {43, 11}, {43, 33}, {44, 11}, {44, 33}, {45, 11}, {45, 33}, 
   {46, 11}, {46, 33}, {48, 8}, {51, 12}, {51, 18}, {51, 21}, {52, 11}, {52, 
   33}, {53, 11}, {53, 33}, {55, 37}, {56, 1}, {56, 4}, {56, 11}, {57, 11}, 
   {57, 33}, {60, 11}, {60, 33}, {61, 11}, {61, 33}, {66, 17}, {66, 33}, {67, 
   7}, {67, 11}, {67, 14}, {69, 11}, {69, 33}, {70, 11}, {70, 33}, {73, 11}, 
   {73, 33}, {74, 4}, {74, 7}, {74, 17}, {74, 33}, {75, 11}, {75, 17}, {77, 
   11}, {78, 8}, {78, 12}, {78, 33}, {79, 6}, {79, 11}, {79, 14}, {79, 20}, 
   {79, 33}, {80, 33}, {81, 11}, {81, 33}, {82, 11}, {82, 33}, {83, 33}, {84, 
   8}, {84, 11}, {84, 12}, {84, 21}, {85, 7}, {85, 12}, {85, 33}, {86, 11}, 
   {86, 33}, {87, 33}, {90, 11}, {90, 33}, {91, 11}, {91, 33}, {92, 11}, {92, 
   33}, {93, 11}, {93, 33}, {94, 33}, {95, 11}, {95, 33}, {96, 11}, {96, 18}, 
   {97, 8}, {97, 12}, {97, 33}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, 
  -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 1, -1, 
  -1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, 
  1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 
  -1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 
  -1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 
  1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 
  -1, -1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, 
  -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, 
  -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 
  -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, 
  1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 
  1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 
  -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 
  1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 
  1, -1, -1, -1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 
  -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 
  1, -1, -1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 
  -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 
  1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 
  -1, 1, 1, 1, 1, -1, 1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 
  1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 
  1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 
  -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
  -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 
  -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 
  -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 
  1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 
  1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 
  1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 
  -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 
  1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 
  -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 
  -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 
  -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 
  -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 
  -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, -1, 1, -1, 1, 1, -1, -1, -1, 
  -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 
  -1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, 
  -1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, -1, -1, 
  1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 
  -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 
  -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, 
  -1, -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 
  -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 1, 1, 
  1, 1, 1, 1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, -1, -1, 1, 
  1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 
  -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 
  -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 
  -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, -1, 
  1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 
  -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 
  1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 
  -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 
  -1, 1, 1, 1, -1, -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 
  -1, -1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 
  1, 1, -1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 
  1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
  -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 
  -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 
  -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 
  -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 
  1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 
  -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, -1, 1, -1, 1, 1, -1, -1, -1, -1, 
  1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 
  1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 
  -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 
  1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, 
  -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, 1, 
  -1, 1, 1, -1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 
  1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, 1, 1, -1, 
  -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 
  1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 
  1, 1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 
  -1, 1, -1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, -1, 
  -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 
  1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 
  -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, -1, 
  1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, -1, 
  -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, -1, 1, -1, 
  1, -1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 
  1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 
  1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, 
  1, -1, -1, 1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 
  1, 1, -1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, -1, 
  -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, 
  -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 
  1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, 1, -1, 
  -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 
  -1, -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, 
  1, 1, -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 
  1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 
  1, 1, -1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, -1, 1, -1, 1, 
  1, -1, -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1, 
  -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1, 1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 
  1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, 1, 1, 1, 1, -1, 
  -1, 1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, 
  -1, 1, 1, -1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 
  1, -1, -1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 1, 
  -1, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, 1, -1, 
  1, -1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 
  -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 
  1, -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, 1, 1, 
  -1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 
  1, -1, 1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 
  1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 
  1, 1, 1, -1, 1, 1, -1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 
  -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 
  -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 
  -1, 1, 2, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
  1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 
  1, -1, 1, 1, 1, -1, 1, -2, 2, -1, -1, -2, 2, -1, 1, -1, 1, -1, 1, -1, 1, 1, 
  -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, -1, 1, -1, 
  1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 
  1, 1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 
  -1, -1, 1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, -1, 1, 1, -1, -1, -1, 1, 1, 
  -1, -1, -1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, 1, 
  1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
  -1, 1, 1, 1, 1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 
  1, -1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, 1, 1, 
  -1, 1, -1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 
  1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, 1, 
  -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 
  -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 
  1, 1, 1, 1, -1, -1, -1, 1, -1, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1, 
  -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 
  -1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1, -1, 1, -1, 1, 1, 1, -1, 1, -1, 
  1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 
  -1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 2, 2, 1, -2, -2, -3, -1, 1, 1, 1, 
  -1, 1, 1, -1, -2, -1, -1, 1, 1, -1, 1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 
  1, -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 
  -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 
  -1, 1, -1, 1, -1, -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, -2, 
  -2, -1, 1, 1, -1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, 
  1, -1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 
  1, 1, 1, -1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, 1, 1, -1, 1, 1, 1, 1, 1, 
  1, -1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 
  -1, 2, 2, 2, -2, -2, -2, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 
  2, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 
  1, 1, -1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 
  -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 
  1, -2, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 
  -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 
  -1, -1, 1, 1, -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, 
  -1, -1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, -1, 1, -1, 
  -1, 1, 1, -1, 1, -2, 1, -1, -1, 1, -1, 1, -1, -1, 1, -1, -1, -1, 1, -1, -1, 
  -1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 
  1, -1, 1, -1, -1, 1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, -1, 
  1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -2, -3, -2, 2, 1, 2, -1, 1, 1, 1, -1, 
  -1, 1, -1, -1, 1, -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -2, -1, 1, 1, -1, 1, 
  -1, 1, 1, 1, 2, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 
  1, 1, -1, -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, 
  1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 
  1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
  1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 
  1, 1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, 1, 1, 
  1, -1, 1, 1, 1, -1, 1, -1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, 1, 
  -1, -1, 1, -1, 1, 1, -1, 1, -1, -2, -2, 3, 2, 1, 1, 1, -1, 1, 1, -1, -1, 1, 
  -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 2, 1, 1, -1, -1, 1, 1, -1, 
  1, -1, -1, 1, 1, 1, 1, 1, -2, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 
  -1, -1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 
  -1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1, -1, 1, -1, 
  -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, -1, 1, 1, 1, -1, 1, -2, 
  -2, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 
  -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 
  1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 
  -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 
  1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 2, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, 
  -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 
  -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, -1, 1, -1, 
  1, 1, 1, -1, 1, -2, 2, -1, -1, -2, 2, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 
  -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
  1, 1, -1, 1, -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 2, 2, 3, -2, 
  -2, -1, -1, -1, -1, -1, 1, 1, -1, 2, -1, 1, -1, 1, 1, 1, -1, 1, -1, 1, 1, 
  -1, -1, 1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, -1, 1, 
  1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, -1, -1, 1, -1, -1, 1, -1, 
  -1, 1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, 
  1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 
  -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 
  1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1, -1, -1, 1, 
  1, -1, -1, 1, -1, 1, -1, -1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 
  1, -1, 1, -1, 1, -1, 1, -1, 1, 1, 1, 1, 1, 2, 1, 2, -2, -3, -2, 1, -1, 1, 
  -1, 1, -1, 1, -1, 1, 1, -1, -2, 1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 
  1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 
  -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, 
  1, -1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 
  1, 2, 2, -1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 
  1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 
  -1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, 
  -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 
  1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 
  1, -1, -1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, -1, 
  -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, 
  -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 1, 1, 
  1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, 
  -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 
  1, 1, 1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 
  -1, -1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, -1, 1, -1, 1, 
  -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 
  1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 
  -1, 1, -1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 
  -1, 1, 1, 2, -2, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 
  -1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 
  1, -1, -1, -1, 1, 1, -1, 1, -1, 1, 1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 
  -1, -1, 1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, -1, 1, -1, -1, -1, 
  1, -1, -1, 1, 1, -1, 1, -2, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 
  -1, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 
  1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 
  1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -2, -3, -1, 2, 1, 3, -1, 1, 1, 1, 
  -1, 1, 1, -1, -1, 1, -1, -1, 1, -1, 1, -1, -1, -1, -1, 1, 1, -1, -2, -1, 1, 
  -1, 1, -1, 1, -1, 1, 1, 2, -1, -2, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, -1, 
  1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, -1, 
  1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, -1, 
  1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 
  1, 1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 
  -1, 1, 1, 1, -1, 1, 1, 1, -1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, 1, -1, 1, 
  -1, 1, 1, -1, -1, 1, -1, 1, -2, -2, -2, 2, 2, 2, 1, -1, 1, -1, -1, 1, -1, 
  1, -1, -1, 1, -1, 1, 1, 1, -1, 1, 1, -1, 2, -1, 1, -1, -1, 1, 1, 1, -1, -1, 
  -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, -1, -1, 1, -1, 
  -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, -1, 1, -1, 1, 1, 
  -1, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1, 1, 1, 1, -1, 1, 1, -1, 1, 1, -1, 
  1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, -1, 
  -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, -1, 
  1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 
  -1, 1, -1, -1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 
  -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 
  1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, 
  1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, 
  -1, -1, -1, 1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, 1, 1, 
  -1, -1, 1, -2, 2, -1, 1, 1, 1, -1, 1, -2, 2, -1, -1, 1, 1, -1, 1, -1, 1, 
  -1, 1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 
  -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 
  -1, -1, 1, 1, 2, 1, -2, 1, -1, 1, 3, 2, 2, -2, -2, -1, 1, -1, -1, -1, -1, 
  1, -1, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, -1, -1, -1, 1, 
  -1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 
  1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 
  1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 3, 2, 2, -2, -2, 
  -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 2, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 
  -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 1, -1, 1, 1, -1, 1, 1, -1, 
  -1, -1, -1, 1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 
  1, -1, 1, -1, 1, -1, 1, 1, 1, -1, -1, -1, -1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 
  1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, 
  -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 
  -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, 
  -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 2, 2, 1, -1, -1, -1, -1, 1, -1, 
  -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 
  -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, -1, 1, -1, -1, -1, -1, -1, 1, 
  1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, 1, 
  -1, -1, 1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 
  -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, -1, 
  -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, 1, -1, 
  1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, -1, 1, 1, 
  -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 
  1, -1, -1, -1, -1, -1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, 
  -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 
  -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 
  1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 
  1, -1, -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 
  -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 
  -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 
  -1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1, 
  -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, -1, -1, 1, 
  -1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, 
  -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, 
  -1, 1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 
  1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 
  -1, -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, 1, 1, 1, -1, -1, 1, -2, 2, 
  -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 
  1, -1, -1, -1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, -1, -1, 1, 1, -1, -1, 
  -1, -1, 1, 1, -1, 1, -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 
  -1, -1, -1, -1, 1, 1, 3, 2, 1, -2, -3, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 
  -1, -1, 1, 1, -1, -1, 1, 2, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 
  1, -1, -1, 1, -1, -1, -1, 1, 1, -2, -1, 1, 2, 1, -1, 1, -1, 1, -1, -1, 1, 
  1, 1, -1, 1, -1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, -1, 
  -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, -1, -1, 
  -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 
  -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, -1, 
  -1, -1, 1, 1, -1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, -1, 1, -1, 
  -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, -2, 
  2, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, 
  -1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, 
  -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 
  -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 2, 2, -1, 1, -1, -1, 1, -1, 
  -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 
  -1, -1, -1, 1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 
  -1, 1, -1, 1, 1, 1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 
  -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 
  1, -1, 1, 1, -1, -1, -1, 1, -1, 1, 2, -2, -1, 1, -1, -1, 1, 1, -1, -1, 1, 
  -1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
  1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 
  -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 
  1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, 
  -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 
  -1, 1, -1, 1, 1, -1, 1, 1, -1, -1, -2, -2, 2, 1, 2, -1, 1, -1, -1, -1, 1, 
  -1, 1, 1, 1, 1, 1, -1, 1, -1, -2, 1, -1, 1, -1, -1, 1, -1, -1, -1, -1, 1, 
  1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 
  1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 
  -1, -1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 
  1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
  -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
  1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 
  -1, -1, 1, 1, 1, 1, -1, -2, 1, -1, -1, 1, -1, 2, 1, -1, 1, -1, -1, 1, -1, 
  1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, 1, -1, 1, 
  -1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, -1, -1, 1, -1, 
  1, 1, -1, -1, 1, -1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
  -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 1, 
  -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 2, 2, 1, -2, 
  -2, -1, -1, -1, 1, 1, 2, -1, -1, 1, -1, 1, 1, 1, 1, -1, 1, -1, 1, -2, 1, 
  -1, 1, -1, -1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, -1, -1, 
  -1, 1, 1, 1, -1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 
  1, 1, 1, -1, -1, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 
  1, -1, 1, -1, 1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 
  -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 
  1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 
  -2, -3, -1, 1, 3, 2, 1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 
  1, -1, 1, -1, 1, -1, 1, -2, 1, 1, 2, -2, -1, -1, 1, 1, 1, -1, -1, -1, -1, 
  1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 
  -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 
  1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, 1, 1, 1, 1, 1, -2, -2, 1, 
  -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 
  -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 
  -1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 
  1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 
  -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, 
  -1, 2, 1, -1, 1, 1, 1, 2, -2, -2, -2, 1, -1, -1, -1, -1, 1, -1, -1, 1, -1, 
  -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -2, -1, 1, 1, -1, 1, 1, 
  -1, -1, 1, -1, 1, -1, -1, -1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 
  -1, -1, -1, 1, 1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1, -1, 
  1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 
  -1, 1, -1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 
  -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 
  -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 1, 
  -1, 1, 1, -1, -1, 2, 1, -1, 1, -1, 1, -2, -2, -2, 1, 2, 1, 1, 1, -1, -1, 
  -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, 1, 
  -1, -2, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 
  -1, 1, -1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, 1, 
  -1, -1, 1, -1, 1, -1, -1, 1, -1, 1, 1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 
  1, -1, 1, -1, 1, -1, 1, -1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, 
  1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 
  -1, -1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1}}]

